${\cal N}=2$ heterotic string compactifications on orbifolds of $K3\times T^2$

We study ${\cal N}=2$ compactifications of $E_8\times E_8$ heterotic string theory on orbifolds of $K3 \times T^2$ by $g'$ which acts as an $\mathbb{Z}_N$ automorphism of $K3$ together with a$1/N$ shift on a circle of $T^2$. The orbifold action $g'$ corresponds to the $26$ conjugacy classes of the Mathieu group $M_{24}$. We show that for the standard embedding the new supersymmetric index for these compactifications can always be decomposed into the elliptic genus of $K3$ twisted by $g'$. The difference in one-loop corrections to the gauge couplings are captured by automorphic forms obtained by the theta lifts of the elliptic genus of $K3$ twisted by $g'$. We work out in detail the case for which $g'$ belongs to the equivalence class $2B$. We then investigate all the non-standard embeddings for$K3$ realized as a $T^4/\mathbb{Z}_\nu$ orbifold with $\nu = 2, 4$ and $g'$ the $2A$ involution. We show that for non-standard embeddings the new supersymmetric index as well as the difference in one-loop corrections to the gauge couplings are completely characterized by the instanton numbers of the embeddings together with the difference in number of hypermultiplets and vector multiplets in the spectrum.

==> relations.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 9.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       157,          7]
NotebookDataLength[     42943,       1432]
NotebookOptionsPosition[     40889,       1359]
NotebookOutlinePosition[     41234,       1374]
CellTagsIndexPosition[     41191,       1371]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell["NOTATIONS AND THEIR MEANINGS:", "Text",
 CellChangeTimes->{{3.6856979608306813`*^9, 3.685697970926259*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"eta", "[", "q_", "]"}], ":=", 
    RowBox[{
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"1", "/", "24"}], ")"}]}], 
     RowBox[{"Product", "[", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{"q", "^", "j"}]}], ")"}], ",", 
       RowBox[{"{", 
        RowBox[{"j", ",", "1", ",", "100"}], "}"}]}], "]"}]}]}], ";"}], 
  RowBox[{"(*", 
   RowBox[{"Dedekind", " ", "eta", " ", "function"}], "*)"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"theta3s", "[", 
    RowBox[{"q_", ",", "z_"}], "]"}], ":=", " ", 
   RowBox[{"Sum", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"q", "^", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"j", "^", "2"}], ")"}], "/", "2"}], ")"}]}], " ", 
      RowBox[{"z", "^", "j"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", 
       RowBox[{"-", "100"}], ",", "100"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"theta4s", "[", 
    RowBox[{"q_", ",", "z_"}], "]"}], ":=", " ", 
   RowBox[{"Sum", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"-", "1"}], ")"}], "^", "j"}], " ", 
      RowBox[{"q", "^", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"j", "^", "2"}], ")"}], "/", "2"}], ")"}]}], " ", 
      RowBox[{"z", "^", "j"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", 
       RowBox[{"-", "100"}], ",", "100"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"theta2s", "[", 
    RowBox[{"q_", ",", "z_"}], "]"}], ":=", " ", 
   RowBox[{"Sum", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"q", "^", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"j", "-", 
            RowBox[{"1", "/", "2"}]}], ")"}], "^", "2"}], " ", "/", "2"}], 
        ")"}]}], " ", 
      RowBox[{"z", "^", 
       RowBox[{"(", 
        RowBox[{"j", "-", 
         RowBox[{"1", "/", "2"}]}], ")"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", 
       RowBox[{"-", "100"}], ",", "100"}], "}"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"theta1s", "[", 
     RowBox[{"q_", ",", "z_"}], "]"}], ":=", " ", 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], "^", 
        RowBox[{"(", 
         RowBox[{"j", "-", 
          RowBox[{"1", "/", "2"}]}], ")"}]}], " ", 
       RowBox[{"q", "^", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"j", "-", 
             RowBox[{"1", "/", "2"}]}], ")"}], "^", "2"}], " ", "/", "2"}], 
         ")"}]}], " ", 
       RowBox[{"z", "^", 
        RowBox[{"(", 
         RowBox[{"j", "-", 
          RowBox[{"1", "/", "2"}]}], ")"}]}]}], ",", 
      RowBox[{"{", 
       RowBox[{"j", ",", 
        RowBox[{"-", "100"}], ",", "100"}], "}"}]}], "]"}]}], ";"}], 
  RowBox[{"(*", 
   RowBox[{"Jacobi", " ", "theta", " ", "functions"}], "*)"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"e4", "[", "q_", "]"}], ":=", 
   RowBox[{
    RowBox[{"1", "/", "2"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"theta2s", "[", 
        RowBox[{"q", ",", "1"}], "]"}], "^", "8"}], "+", 
      RowBox[{
       RowBox[{"theta3s", "[", 
        RowBox[{"q", ",", "1"}], "]"}], "^", "8"}], "+", 
      RowBox[{
       RowBox[{"theta4s", "[", 
        RowBox[{"q", ",", "1"}], "]"}], "^", "8"}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"e6", "[", "q_", "]"}], ":=", 
    RowBox[{
     RowBox[{"1", "/", "2"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         RowBox[{
          RowBox[{"theta2s", "[", 
           RowBox[{"q", ",", "1"}], "]"}], "^", "8"}]}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"theta3s", "[", 
            RowBox[{"q", ",", "1"}], "]"}], "^", "4"}], "+", 
          RowBox[{
           RowBox[{"theta4s", "[", 
            RowBox[{"q", ",", "1"}], "]"}], "^", "4"}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{
         RowBox[{"theta3s", "[", 
          RowBox[{"q", ",", "1"}], "]"}], "^", "8"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"theta4s", "[", 
            RowBox[{"q", ",", "1"}], "]"}], "^", "4"}], "-", 
          RowBox[{
           RowBox[{"theta2s", "[", 
            RowBox[{"q", ",", "1"}], "]"}], "^", "4"}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{
         RowBox[{"theta4s", "[", 
          RowBox[{"q", ",", "1"}], "]"}], "^", "8"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"theta3s", "[", 
            RowBox[{"q", ",", "1"}], "]"}], "^", "4"}], "+", 
          RowBox[{
           RowBox[{"theta2s", "[", 
            RowBox[{"q", ",", "1"}], "]"}], "^", "4"}]}], ")"}]}]}], 
      ")"}]}]}], ";"}], 
  RowBox[{"(*", 
   RowBox[{"Eisenstein", " ", "series"}], "*)"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"e41", "[", 
     RowBox[{"q_", ",", "z_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{"1", "/", "2"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"theta2s", "[", 
          RowBox[{"q", ",", "z"}], "]"}], "^", "2"}], 
        RowBox[{
         RowBox[{"theta2s", "[", 
          RowBox[{"q", ",", "1"}], "]"}], "^", "6"}]}], "+", 
       RowBox[{
        RowBox[{
         RowBox[{"theta3s", "[", 
          RowBox[{"q", ",", "1"}], "]"}], "^", "6"}], 
        RowBox[{
         RowBox[{"theta3s", "[", 
          RowBox[{"q", ",", "z"}], "]"}], "^", "2"}]}], "+", 
       RowBox[{
        RowBox[{
         RowBox[{"theta4s", "[", 
          RowBox[{"q", ",", "1"}], "]"}], "^", "6"}], 
        RowBox[{
         RowBox[{"theta4s", "[", 
          RowBox[{"q", ",", "z"}], "]"}], "^", "2"}]}]}], ")"}]}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"e61", "[", 
     RowBox[{"q_", ",", "z_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{"1", "/", "2"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         RowBox[{
          RowBox[{"theta2s", "[", 
           RowBox[{"q", ",", "1"}], "]"}], "^", "6"}]}], " ", 
        RowBox[{
         RowBox[{"theta2s", "[", 
          RowBox[{"q", ",", "z"}], "]"}], "^", "2"}], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"theta3s", "[", 
            RowBox[{"q", ",", "1"}], "]"}], "^", "4"}], "+", 
          RowBox[{
           RowBox[{"theta4s", "[", 
            RowBox[{"q", ",", "1"}], "]"}], "^", "4"}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{
         RowBox[{"theta3s", "[", 
          RowBox[{"q", ",", "1"}], "]"}], "^", "6"}], " ", 
        RowBox[{
         RowBox[{"theta3s", "[", 
          RowBox[{"q", ",", "z"}], "]"}], "^", "2"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"theta4s", "[", 
            RowBox[{"q", ",", "1"}], "]"}], "^", "4"}], "-", 
          RowBox[{
           RowBox[{"theta2s", "[", 
            RowBox[{"q", ",", "1"}], "]"}], "^", "4"}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{
         RowBox[{"theta4s", "[", 
          RowBox[{"q", ",", "1"}], "]"}], "^", "6"}], 
        RowBox[{
         RowBox[{"theta4s", "[", 
          RowBox[{"q", ",", "z"}], "]"}], "^", "2"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"theta3s", "[", 
            RowBox[{"q", ",", "1"}], "]"}], "^", "4"}], "+", 
          RowBox[{
           RowBox[{"theta2s", "[", 
            RowBox[{"q", ",", "1"}], "]"}], "^", "4"}]}], ")"}]}]}], 
      ")"}]}]}], ";"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"modified", " ", "Eisenstein", " ", "series"}], "*)"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"ep", "[", 
     RowBox[{"n_", ",", "q_", ",", "r_"}], "]"}], ":=", 
    RowBox[{"12", " ", 
     RowBox[{"I", "/", 
      RowBox[{"(", 
       RowBox[{"Pi", " ", 
        RowBox[{"(", 
         RowBox[{"n", "-", "1"}], ")"}]}], ")"}]}], 
     RowBox[{"D", "[", 
      RowBox[{
       RowBox[{"Log", "[", 
        RowBox[{
         RowBox[{"eta", "[", 
          RowBox[{"q", "^", "r"}], "]"}], "/", 
         RowBox[{"eta", "[", 
          RowBox[{"q", "^", 
           RowBox[{"(", 
            RowBox[{"n", " ", "r"}], ")"}]}], "]"}]}], "]"}], ",", "q"}], 
      "]"}], "2", " ", "Pi", " ", "I", " ", "q"}]}], " ", ";"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    SubscriptBox["\[ScriptCapitalE]", "n"], 
    RowBox[{"(", 
     SuperscriptBox["q", "r"], ")"}]}], "*)"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"ep21", "[", 
     RowBox[{"q_", ",", "z_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{"1", "/", "4"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", 
        RowBox[{
         RowBox[{"theta3s", "[", 
          RowBox[{"q", ",", "1"}], "]"}], "^", "6"}], 
        RowBox[{
         RowBox[{"theta3s", "[", 
          RowBox[{"q", ",", "z"}], "]"}], "^", "2"}]}], "+", 
       RowBox[{"2", 
        RowBox[{
         RowBox[{"theta4s", "[", 
          RowBox[{"q", ",", "1"}], "]"}], "^", "6"}], 
        RowBox[{
         RowBox[{"theta4s", "[", 
          RowBox[{"q", ",", "z"}], "]"}], "^", "2"}]}], "-", 
       RowBox[{
        RowBox[{
         RowBox[{"theta2s", "[", 
          RowBox[{"q", ",", "1"}], "]"}], "^", "6"}], 
        RowBox[{
         RowBox[{"theta2s", "[", 
          RowBox[{"q", ",", "z"}], "]"}], "^", "2"}]}]}], ")"}]}]}], ";"}], 
  RowBox[{"(*", 
   RowBox[{"A", ".14"}], "*)"}], " "}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"A", "[", 
    RowBox[{"q_", ",", "z_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"theta2s", "[", 
       RowBox[{"q", ",", "z"}], "]"}], "^", "2"}], "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"theta2s", "[", 
        RowBox[{"q", ",", "1"}], "]"}], "^", "2"}], ")"}]}], "+", 
    RowBox[{
     RowBox[{
      RowBox[{"theta3s", "[", 
       RowBox[{"q", ",", "z"}], "]"}], "^", "2"}], "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"theta3s", "[", 
        RowBox[{"q", ",", "1"}], "]"}], "^", "2"}], ")"}]}], "+", 
    RowBox[{
     RowBox[{
      RowBox[{"theta4s", "[", 
       RowBox[{"q", ",", "z"}], "]"}], "^", "2"}], "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"theta4s", "[", 
        RowBox[{"q", ",", "1"}], "]"}], "^", "2"}], ")"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"B", "[", 
    RowBox[{"q_", ",", "z_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"theta1s", "[", 
      RowBox[{"q", ",", "z"}], "]"}], "^", "2"}], "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"eta", "[", "q", "]"}], "^", "6"}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"ep2", "[", 
    RowBox[{"m_", ",", "q_", ",", "r_"}], "]"}], ":=", 
   RowBox[{"12", " ", 
    RowBox[{"I", "/", 
     RowBox[{"(", 
      RowBox[{"Pi", " ", 
       RowBox[{"(", 
        RowBox[{"m", "-", "1"}], ")"}]}], ")"}]}], 
    RowBox[{"D", "[", 
     RowBox[{
      RowBox[{"Log", "[", 
       RowBox[{
        RowBox[{"eta", "[", 
         RowBox[{"-", 
          RowBox[{
           RowBox[{"(", "q", ")"}], "^", "r"}]}], "]"}], "/", 
        RowBox[{"eta", "[", 
         RowBox[{
          RowBox[{"(", "q", ")"}], "^", 
          RowBox[{"(", 
           RowBox[{"m", " ", "r"}], " ", ")"}]}], "]"}]}], "]"}], ",", "q"}], 
     "]"}], "2", " ", "Pi", " ", "I", " ", "q"}]}], " ", 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"e2", "=", 
   RowBox[{"1", "-", 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{"24", " ", 
       RowBox[{"DivisorSigma", "[", 
        RowBox[{"1", ",", "k"}], "]"}], " ", 
       RowBox[{"q", "^", 
        RowBox[{"(", "k", ")"}]}]}], ",", 
      RowBox[{"{", 
       RowBox[{"k", ",", "1", ",", "200"}], "}"}]}], "]"}]}]}], ";", 
  RowBox[{"(*", 
   RowBox[{
    SubscriptBox["E", "2"], 
    RowBox[{"(", "q", ")"}]}], "*)"}], "\n", 
  RowBox[{"e22", "=", 
   RowBox[{"1", "-", 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{"24", " ", 
       RowBox[{"DivisorSigma", "[", 
        RowBox[{"1", ",", "k"}], "]"}], " ", 
       RowBox[{"q", "^", 
        RowBox[{"(", " ", 
         RowBox[{"2", "k"}], ")"}]}]}], ",", 
      RowBox[{"{", 
       RowBox[{"k", ",", "1", ",", "200"}], "}"}]}], "]"}]}]}], ";", 
  RowBox[{"(*", 
   RowBox[{
    SubscriptBox["E", "2"], 
    RowBox[{"(", 
     SuperscriptBox["q", "2"], ")"}]}], "*)"}], "\n", 
  RowBox[{"e24", "=", 
   RowBox[{"1", "-", 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{"24", " ", 
       RowBox[{"DivisorSigma", "[", 
        RowBox[{"1", ",", "k"}], "]"}], " ", 
       RowBox[{"q", "^", 
        RowBox[{"(", " ", 
         RowBox[{"4", "k"}], ")"}]}]}], ",", 
      RowBox[{"{", 
       RowBox[{"k", ",", "1", ",", "200"}], "}"}]}], "]"}]}]}], ";", 
  RowBox[{"(*", 
   RowBox[{
    SubscriptBox["E", "2"], 
    RowBox[{"(", 
     SuperscriptBox["q", "4"], ")"}]}], "*)"}]}]}], "Input",
 CellChangeTimes->{{3.6856962965714912`*^9, 3.685696314135496*^9}, {
  3.685697103041619*^9, 3.685697155025592*^9}, {3.685698016849886*^9, 
  3.685698067759797*^9}, {3.6856981100502167`*^9, 3.685698166305434*^9}, {
  3.687408600833701*^9, 3.687408601528741*^9}}],

Cell[" ", "Text",
 Editable->False,
 Selectable->False,
 CellFrame->{{0, 0}, {0, 0.5}},
 ShowCellBracket->False,
 CellMargins->{{0, 0}, {1, 1}},
 CellElementSpacings->{"CellMinHeight"->1},
 CellFrameMargins->0,
 CellFrameColor->RGBColor[0, 0, 1],
 CellSize->{Inherited, 3}],

Cell[TextData[{
 "Showing that ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     SubscriptBox["\[ScriptCapitalE]", "2"], "(", "q", ")"}], "=", 
    RowBox[{
     RowBox[{"2", 
      RowBox[{
       SubscriptBox["E", "2"], "(", 
       SuperscriptBox["q", "2"], ")"}]}], "-", 
     SubscriptBox["E", "2"]}]}], TraditionalForm]]],
 "(q) where ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["E", "2"], " ", "is", " ", "Eisenstein", " ", "series", " ", 
    "of", " ", "weight", " ", "2.", " ", "This", " ", "relation", " ", "is", 
    " ", "useful", " ", "to", " ", "generate", " ", "terms", " ", "of", " ", 
    "higher", " ", "orders", " ", "in", " ", "q"}], TraditionalForm]]],
 "."
}], "Text",
 CellChangeTimes->{{3.685696362089239*^9, 3.685696490114561*^9}, {
  3.685696520501299*^9, 3.6856965312939167`*^9}, {3.6856974884306617`*^9, 
  3.6856975063516865`*^9}, {3.6874100283983536`*^9, 3.6874100630643363`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Series", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"ep", "[", 
      RowBox[{"2", ",", "q", ",", "1"}], "]"}], "-", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", "e22"}], "-", "e2"}], ")"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"q", ",", "0", ",", "20"}], "}"}]}], "]"}], "//", 
  "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.6856962268135014`*^9, 3.685696250437853*^9}, {
  3.685696328282305*^9, 3.6856963468663683`*^9}, {3.6874093669215193`*^9, 
  3.6874093670975294`*^9}}],

Cell[BoxData[
 InterpretationBox[
  SuperscriptBox[
   RowBox[{"O", "[", "q", "]"}], 
   RowBox[{"481", "/", "24"}]],
  SeriesData[$CellContext`q, 0, {}, 481, 481, 24],
  Editable->False]], "Output",
 CellChangeTimes->{{3.6856964558706026`*^9, 3.6856964652491393`*^9}, 
   3.687409369335657*^9}]
}, Open  ]],

Cell[TextData[{
 "Checking (",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["\[ScriptCapitalE]", "2"], "(", "q", ")"}], 
   TraditionalForm]]],
 " ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox[")", "2"], TraditionalForm]]],
 "  ",
 Cell[BoxData[
  FormBox[
   RowBox[{"=", 
    RowBox[{
     FractionBox["1", "4"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", 
        SuperscriptBox[
         SubscriptBox["\[Theta]", "3"], "8"]}], "+", 
       RowBox[{"2", 
        SuperscriptBox[
         SubscriptBox["\[Theta]", "4"], "8"]}], "-", 
       SuperscriptBox[
        SubscriptBox["\[Theta]", "2"], "8"]}], ")"}]}]}], TraditionalForm]]],
 ":  equation A.13"
}], "Text",
 CellChangeTimes->{{3.6856965463127756`*^9, 3.685696761451081*^9}, {
  3.685696852362281*^9, 3.6856968650830083`*^9}, {3.6856969181740446`*^9, 
  3.685696940392316*^9}, {3.685696978135474*^9, 3.685697055663909*^9}, {
  3.6856979344621735`*^9, 3.685697940558522*^9}, {3.6874086048709326`*^9, 
  3.6874086123183584`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Series", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", "e22"}], "-", "e2"}], ")"}], "^", "2"}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", 
         RowBox[{
          RowBox[{"theta3s", "[", 
           RowBox[{"q", ",", "1"}], "]"}], "^", "8"}]}], "+", 
        RowBox[{"2", 
         RowBox[{
          RowBox[{"theta4s", "[", 
           RowBox[{"q", ",", "1"}], "]"}], "^", "8"}]}], "-", 
        RowBox[{
         RowBox[{"theta2s", "[", 
          RowBox[{"q", ",", "1"}], "]"}], "^", "8"}]}], ")"}], "/", "4"}]}], 
    ",", 
    RowBox[{"{", 
     RowBox[{"q", ",", "0", ",", "20"}], "}"}]}], "]"}], "//", 
  "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.685696776193924*^9, 3.685696881162928*^9}, {
  3.6874093512186213`*^9, 3.6874093514736357`*^9}}],

Cell[BoxData[
 InterpretationBox[
  SuperscriptBox[
   RowBox[{"O", "[", "q", "]"}], 
   RowBox[{"41", "/", "2"}]],
  SeriesData[$CellContext`q, 0, {}, 164, 164, 8],
  Editable->False]], "Output",
 CellChangeTimes->{{3.6856968219335403`*^9, 3.6856968339622283`*^9}, {
   3.685696871968402*^9, 3.6856968819219713`*^9}, 3.687409352100672*^9}]
}, Open  ]],

Cell[TextData[{
 "Checking (",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["\[ScriptCapitalE]", "2"], "(", "q", ")"}], 
   TraditionalForm]]],
 " ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox[")", "2"], TraditionalForm]]],
 "  ",
 Cell[BoxData[
  FormBox[
   RowBox[{"(", 
    RowBox[{
     SubscriptBox["E", 
      RowBox[{"6", ",", "1"}]], "+", "2"}]}], TraditionalForm]]],
 " ",
 Cell[BoxData[
  FormBox[
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      SubscriptBox["\[ScriptCapitalE]", "2"], "(", "q", ")"}], 
     SubscriptBox["E", 
      RowBox[{"4", ",", "1"}]]}]}], TraditionalForm]]],
 ")= (",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["\[ScriptCapitalE]", 
     RowBox[{"2", ",", "1"}]], "(", "q", ")"}], TraditionalForm]]],
 " ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox[")", "2"], TraditionalForm]]],
 "  ",
 Cell[BoxData[
  FormBox[
   RowBox[{"(", 
    RowBox[{
     SubscriptBox["E", "6"], "+", "2"}]}], TraditionalForm]]],
 " ",
 Cell[BoxData[
  FormBox[
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      SubscriptBox["\[ScriptCapitalE]", "2"], "(", "q", ")"}], 
     SubscriptBox["E", "4"]}]}], TraditionalForm]]],
 "): equation  A.15"
}], "Text",
 CellChangeTimes->{{3.685697218962249*^9, 3.6856973323687353`*^9}, {
  3.6856979255186615`*^9, 3.685697928622839*^9}, {3.687408623209981*^9, 
  3.6874086495114856`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Series", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", "e22"}], "-", "e2"}], ")"}], "^", "2"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"e61", "[", 
         RowBox[{"q", ",", "z"}], "]"}], "+", 
        RowBox[{"2", 
         RowBox[{"ep", "[", 
          RowBox[{"2", ",", "q", ",", "1"}], "]"}], 
         RowBox[{"e41", "[", 
          RowBox[{"q", ",", "z"}], "]"}]}]}], ")"}]}], "-", 
     RowBox[{
      RowBox[{"ep21", "[", 
       RowBox[{"q", ",", "z"}], "]"}], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"e6", "[", "q", "]"}], "+", 
        RowBox[{"2", 
         RowBox[{"ep", "[", 
          RowBox[{"2", ",", "q", ",", "1"}], "]"}], 
         RowBox[{"e4", "[", "q", "]"}]}]}], ")"}]}]}], ",", 
    RowBox[{"{", 
     RowBox[{"q", ",", "0", ",", "20"}], "}"}]}], "]"}], "//", 
  "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.6856971847962947`*^9, 3.68569718645739*^9}, {
  3.6856973411862397`*^9, 3.6856974629962068`*^9}}],

Cell[BoxData[
 InterpretationBox[
  SuperscriptBox[
   RowBox[{"O", "[", "q", "]"}], 
   RowBox[{"481", "/", "24"}]],
  SeriesData[$CellContext`q, 0, {}, 481, 481, 24],
  Editable->False]], "Output",
 CellChangeTimes->{{3.685697455943804*^9, 3.685697470827655*^9}}]
}, Open  ]],

Cell[TextData[{
 "Relations between ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     SubscriptBox["E", "4"], "(", 
     SuperscriptBox["q", "2"], ")"}], ","}], TraditionalForm]]],
 " ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["E", "6"], "(", 
    SuperscriptBox["q", "2"], ")"}], TraditionalForm]]],
 " and ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["\[ScriptCapitalE]", "2"], "(", "q", ")"}], 
   TraditionalForm]]],
 ": equation A.16"
}], "Text",
 CellChangeTimes->{{3.685697626232544*^9, 3.6856976940194206`*^9}, {
  3.6856979085026884`*^9, 3.6856979172941914`*^9}, {3.6856981966631703`*^9, 
  3.6856981984862747`*^9}, {3.687408656638893*^9, 3.6874086572549286`*^9}, {
  3.6874100751200256`*^9, 3.687410076807122*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Series", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"4", 
        RowBox[{"e4", "[", 
         RowBox[{"q", "^", "2"}], "]"}]}], "+", 
       RowBox[{"e4", "[", "q", "]"}]}], ")"}], "/", "5"}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", "e22"}], "-", "e2"}], ")"}], "^", "2"}]}], ",", 
   RowBox[{"{", 
    RowBox[{"q", ",", "0", ",", "20"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.685697698645685*^9, 3.685697745250351*^9}}],

Cell[BoxData[
 InterpretationBox[
  SuperscriptBox[
   RowBox[{"O", "[", "q", "]"}], 
   RowBox[{"81", "/", "4"}]],
  SeriesData[$CellContext`q, 0, {}, 162, 162, 8],
  Editable->False]], "Output",
 CellChangeTimes->{3.6856977465244236`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Series", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"8", 
        RowBox[{"e6", "[", 
         RowBox[{"q", "^", "2"}], "]"}]}], "+", 
       RowBox[{"3", 
        RowBox[{"e4", "[", "q", "]"}], 
        RowBox[{"ep", "[", 
         RowBox[{"2", ",", "q", ",", "1"}], "]"}]}]}], ")"}], "/", "11"}], 
    "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", "e22"}], "-", "e2"}], ")"}], "^", "3"}]}], ",", 
   RowBox[{"{", 
    RowBox[{"q", ",", "0", ",", "20"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.685697759339157*^9, 3.685697782266468*^9}, {
  3.685697846929167*^9, 3.685697878840992*^9}}],

Cell[BoxData[
 InterpretationBox[
  SuperscriptBox[
   RowBox[{"O", "[", "q", "]"}], 
   RowBox[{"481", "/", "24"}]],
  SeriesData[$CellContext`q, 0, {}, 481, 481, 24],
  Editable->False]], "Output",
 CellChangeTimes->{3.685697881593149*^9}]
}, Open  ]],

Cell[TextData[{
 "Relations between ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     SubscriptBox["E", "4"], "(", "q", ")"}], ","}], TraditionalForm]]],
 " ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["E", "6"], "(", "q", ")"}], TraditionalForm]]],
 " and ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox[
    RowBox[{
     SubscriptBox["\[ScriptCapitalE]", "2"], "(", "q", ")"}], "3"], 
   TraditionalForm]],
  FormatType->"TraditionalForm"],
 ": equation  A.17."
}], "Text",
 CellChangeTimes->{{3.6874090656172857`*^9, 3.687409125890733*^9}, {
  3.6874091655990043`*^9, 3.6874091696872377`*^9}, {3.6874092698069644`*^9, 
  3.6874092719030848`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Series", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", "e22"}], "-", "e2"}], ")"}], "^", "3"}], "-", 
     RowBox[{
      RowBox[{"1", "/", "4"}], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"e6", "[", "q", "]"}], "+", 
        RowBox[{"3", 
         RowBox[{"e4", "[", "q", "]"}], 
         RowBox[{"ep", "[", 
          RowBox[{"2", ",", "q", ",", "1"}], "]"}]}]}], ")"}]}]}], ",", 
    RowBox[{"{", 
     RowBox[{"q", ",", "0", ",", "20"}], "}"}]}], "]"}], "//", 
  "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.6874091969197955`*^9, 3.6874092509688873`*^9}, {
  3.687409293362312*^9, 3.6874092935933247`*^9}}],

Cell[BoxData[
 InterpretationBox[
  SuperscriptBox[
   RowBox[{"O", "[", "q", "]"}], 
   RowBox[{"481", "/", "24"}]],
  SeriesData[$CellContext`q, 0, {}, 481, 481, 24],
  Editable->False]], "Output",
 CellChangeTimes->{3.6874092649036837`*^9, 3.6874092960554657`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Characters in terms of double angle theta functions and ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["\[ScriptCapitalE]", "2"], "(", "q", ")"}], 
   TraditionalForm]]],
 ", ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["\[ScriptCapitalE]", "4"], "(", "q", ")"}], 
   TraditionalForm]]],
 ", A(z) and B(z) equations 3.51."
}], "Subsubtitle",
 CellChangeTimes->{{3.6870733488639727`*^9, 3.687073432204089*^9}, {
  3.68740878839843*^9, 3.6874087988870296`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"$Assumptions", "=", 
   RowBox[{"z", "\[GreaterEqual]", "0"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Series", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"1", "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"eta", "[", "q", "]"}], "^", "6"}], ")"}]}], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"theta2s", "[", 
          RowBox[{
           RowBox[{"q", "^", "2"}], ",", 
           RowBox[{"z", "^", "2"}]}], "]"}], 
         RowBox[{"theta3s", "[", 
          RowBox[{
           RowBox[{"q", "^", "2"}], ",", "1"}], "]"}]}], "-", 
        RowBox[{
         RowBox[{"theta3s", "[", 
          RowBox[{
           RowBox[{"q", "^", "2"}], ",", 
           RowBox[{"z", "^", "2"}]}], "]"}], 
         RowBox[{"theta2s", "[", 
          RowBox[{
           RowBox[{"q", "^", "2"}], ",", "1"}], "]"}]}]}], ")"}], 
      RowBox[{
       RowBox[{
        RowBox[{"theta4s", "[", 
         RowBox[{
          RowBox[{"q", "^", "2"}], ",", "1"}], "]"}], "^", "4"}], " ", "/", 
       "2"}]}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "2"}], 
         RowBox[{"ep", "[", 
          RowBox[{"4", ",", "q", ",", "1"}], "]"}]}], "+", 
        RowBox[{"ep", "[", 
         RowBox[{"2", ",", "q", ",", "1"}], "]"}]}], ")"}], 
      RowBox[{
       RowBox[{"B", "[", 
        RowBox[{"q", ",", "z"}], "]"}], "/", "2"}]}]}], ",", 
    RowBox[{"{", 
     RowBox[{"q", ",", "0", ",", "20"}], "}"}]}], "]"}], "//", 
  "FullSimplify"}]}], "Input",
 CellChangeTimes->{{3.6857564367867575`*^9, 3.6857565587657337`*^9}, {
  3.68576175331031*^9, 3.6857617702062764`*^9}, {3.6857618029031467`*^9, 
  3.685761823294313*^9}, {3.6874093882357388`*^9, 3.6874093885157547`*^9}}],

Cell[BoxData[
 InterpretationBox[
  SuperscriptBox[
   RowBox[{"O", "[", "q", "]"}], 
   RowBox[{"481", "/", "24"}]],
  SeriesData[$CellContext`q, 0, {}, 481, 481, 24],
  Editable->False]], "Output",
 CellChangeTimes->{
  3.685756561583895*^9, 3.6857617813619146`*^9, {3.6857618161299033`*^9, 
   3.6857618403482885`*^9}, 3.6874094050817018`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"$Assumptions", "=", 
   RowBox[{"z", "\[GreaterEqual]", "0"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Series", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"1", "/", 
       RowBox[{"(", 
        RowBox[{"2", " ", 
         RowBox[{
          RowBox[{"eta", "[", "q", "]"}], "^", "6"}]}], ")"}]}], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"theta2s", "[", 
          RowBox[{
           RowBox[{"q", "^", "2"}], ",", 
           RowBox[{"z", "^", "2"}]}], "]"}], 
         RowBox[{
          RowBox[{"theta3s", "[", 
           RowBox[{
            RowBox[{"q", "^", "2"}], ",", "1"}], "]"}], "^", "5"}]}], "-", 
        RowBox[{
         RowBox[{"theta3s", "[", 
          RowBox[{
           RowBox[{"q", "^", "2"}], ",", 
           RowBox[{"z", "^", "2"}]}], "]"}], 
         RowBox[{
          RowBox[{"theta2s", "[", 
           RowBox[{
            RowBox[{"q", "^", "2"}], ",", "1"}], "]"}], "^", "5"}]}], "-", 
        RowBox[{"3", 
         RowBox[{"theta3s", "[", 
          RowBox[{
           RowBox[{"q", "^", "2"}], ",", 
           RowBox[{"z", "^", "2"}]}], "]"}], 
         RowBox[{
          RowBox[{"theta3s", "[", 
           RowBox[{
            RowBox[{"q", "^", "2"}], ",", "1"}], "]"}], "^", "4"}], 
         RowBox[{"theta2s", "[", 
          RowBox[{
           RowBox[{"q", "^", "2"}], ",", "1"}], "]"}]}], "+", 
        RowBox[{"3", 
         RowBox[{"theta2s", "[", 
          RowBox[{
           RowBox[{"q", "^", "2"}], ",", 
           RowBox[{"z", "^", "2"}]}], "]"}], 
         RowBox[{"theta3s", "[", 
          RowBox[{
           RowBox[{"q", "^", "2"}], ",", "1"}], "]"}], 
         RowBox[{
          RowBox[{"theta2s", "[", 
           RowBox[{
            RowBox[{"q", "^", "2"}], ",", "1"}], "]"}], "^", "4"}]}]}], 
       ")"}]}], "-", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "2"}], "/", "3"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"ep", "[", 
           RowBox[{"2", ",", "q", ",", "1"}], "]"}], 
          RowBox[{"B", "[", 
           RowBox[{"q", ",", "z"}], "]"}]}], "+", 
         RowBox[{"A", "[", 
          RowBox[{"q", ",", "z"}], "]"}]}], ")"}]}], ")"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"q", ",", "0", ",", "20"}], "}"}]}], "]"}], "//", 
  "FullSimplify"}]}], "Input",
 CellChangeTimes->{{3.685757150577584*^9, 3.685757303338321*^9}, {
  3.6857618815596457`*^9, 3.685761909552247*^9}, {3.6874094128691473`*^9, 
  3.6874094131731644`*^9}}],

Cell[BoxData[
 InterpretationBox[
  SuperscriptBox[
   RowBox[{"O", "[", "q", "]"}], 
   RowBox[{"481", "/", "24"}]],
  SeriesData[$CellContext`q, 0, {}, 481, 481, 24],
  Editable->False]], "Output",
 CellChangeTimes->{3.6857573110187607`*^9, 3.685761914281517*^9, 
  3.6874094160863314`*^9}]
}, Open  ]],

Cell[TextData[{
 "Calculation of ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["N", "h"], "-", 
    SubscriptBox["N", "v"]}], TraditionalForm]]],
 " for type 2B, 2A (4 types) and 1A we need the ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["q", 
    RowBox[{"1", "/", "6"}]], TraditionalForm]],
  FormatType->"TraditionalForm"],
 " coefficient."
}], "Text",
 CellChangeTimes->{{3.687073473734147*^9, 3.687073547894251*^9}, {
  3.687408819911232*^9, 3.687408841870488*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"nhnv2b", "=", 
  RowBox[{
   RowBox[{"Series", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"1", "/", 
       RowBox[{"(", 
        RowBox[{"4", 
         RowBox[{
          RowBox[{"eta", "[", "q", "]"}], "^", "20"}]}], ")"}]}], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"-", "2"}], "/", "3"}], 
         RowBox[{"e4", "[", "q", "]"}], 
         RowBox[{"e6", "[", "q", "]"}]}], "+", 
        RowBox[{
         RowBox[{
          RowBox[{"e4", "[", "q", "]"}], "^", "2"}], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "4"}], 
            RowBox[{"ep", "[", 
             RowBox[{"4", ",", "q", ",", "1"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"2", "/", "3"}], 
            RowBox[{"ep", "[", 
             RowBox[{"2", ",", "q", ",", "1"}], "]"}]}]}], ")"}]}]}], ")"}]}],
      ",", 
     RowBox[{"{", 
      RowBox[{"q", ",", "0", ",", "3"}], "}"}]}], "]"}], "//", "FullSimplify",
    " ", 
   RowBox[{"(*", 
    RowBox[{"2", "B", " ", "class"}], "*)"}]}]}]], "Input",
 CellChangeTimes->{{3.685758299404293*^9, 3.6857584082825203`*^9}, {
   3.685758442388471*^9, 3.685758449077854*^9}, 3.6857589100622206`*^9, {
   3.6857593117901983`*^9, 3.6857593537015953`*^9}, {3.6857602244223976`*^9, 
   3.6857602251254377`*^9}, {3.687073181813739*^9, 3.6870731844637423`*^9}, {
   3.6874088618506308`*^9, 3.687408871082159*^9}}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"-", 
    FractionBox["1", 
     SuperscriptBox["q", 
      RowBox[{"5", "/", "6"}]]]}], "-", 
   RowBox[{"380", " ", 
    SuperscriptBox["q", 
     RowBox[{"1", "/", "6"}]]}], "-", 
   RowBox[{"38398", " ", 
    SuperscriptBox["q", 
     RowBox[{"7", "/", "6"}]]}], "-", 
   RowBox[{"970520", " ", 
    SuperscriptBox["q", 
     RowBox[{"13", "/", "6"}]]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "q", "]"}], 
     RowBox[{"73", "/", "24"}]],
    SeriesData[$CellContext`q, 0, {}, -20, 73, 24],
    Editable->False]}],
  SeriesData[$CellContext`q, 0, {-1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
    0, 0, 0, 0, 0, 0, 0, 0, 0, -380, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
    0, 0, 0, 0, 0, 0, 0, 0, 0, -38398, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -970520}, -20, 73, 24],
  Editable->False]], "Output",
 CellChangeTimes->{3.6857584336989737`*^9, 3.6857584745033083`*^9, 
  3.685758934670628*^9, 3.685759367454382*^9, 3.6857602385792074`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"nhnv2a0", "=", 
  RowBox[{
   RowBox[{"Series", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"-", "1"}], "/", 
       RowBox[{"(", 
        RowBox[{"3", 
         RowBox[{
          RowBox[{"eta", "[", "q", "]"}], "^", "20"}]}], ")"}]}], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", 
         RowBox[{"e4", "[", "q", "]"}], 
         RowBox[{"e6", "[", "q", "]"}]}], "+", 
        RowBox[{
         RowBox[{"ep", "[", 
          RowBox[{"2", ",", "q", ",", "1"}], "]"}], 
         RowBox[{
          RowBox[{"e4", "[", "q", "]"}], "^", "2"}]}]}], ")"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"q", ",", "0", ",", "2"}], "}"}]}], "]"}], "//", "FullSimplify",
    " ", 
   RowBox[{"(*", 
    RowBox[{"type", " ", "0", " ", "of", " ", "2", "A"}], "*)"}]}]}]], "Input",
 CellChangeTimes->{{3.6857666748795013`*^9, 3.68576686052512*^9}, {
   3.685767113656598*^9, 3.6857671267603474`*^9}, {3.685767940752906*^9, 
   3.6857680328141713`*^9}, 3.6870732002837644`*^9, 3.687073574764289*^9, {
   3.6874088739453225`*^9, 3.68740888177777*^9}}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"-", 
    FractionBox["1", 
     SuperscriptBox["q", 
      RowBox[{"5", "/", "6"}]]]}], "-", 
   RowBox[{"12", " ", 
    SuperscriptBox["q", 
     RowBox[{"1", "/", "6"}]]}], "+", 
   RowBox[{"65730", " ", 
    SuperscriptBox["q", 
     RowBox[{"7", "/", "6"}]]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "q", "]"}], 
     RowBox[{"49", "/", "24"}]],
    SeriesData[$CellContext`q, 0, {}, -20, 49, 24],
    Editable->False]}],
  SeriesData[$CellContext`q, 0, {-1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
    0, 0, 0, 0, 0, 0, 0, 0, 0, -12, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 65730}, -20, 49, 24],
  Editable->False]], "Output",
 CellChangeTimes->{
  3.6857668446462116`*^9, 3.68576710931235*^9, 3.685767266088317*^9, 
   3.6857679655243225`*^9, {3.685768014146103*^9, 3.685768036883404*^9}, 
   3.687073579884296*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"nhnv2ab", "=", 
  RowBox[{
   RowBox[{"Series", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"-", "1"}], "/", 
       RowBox[{"(", 
        RowBox[{"4", 
         RowBox[{
          RowBox[{"eta", "[", "q", "]"}], "^", "20"}]}], ")"}]}], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"8", "/", "3"}], "-", 
           RowBox[{"b", "/", "2"}]}], ")"}], 
         RowBox[{"e6", "[", "q", "]"}], 
         RowBox[{"e4", "[", "q", "]"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"4", "/", "3"}], "-", 
           RowBox[{"b", "/", "2"}]}], ")"}], 
         RowBox[{"ep", "[", 
          RowBox[{"2", ",", "q", ",", "1"}], "]"}], 
         RowBox[{
          RowBox[{"e4", "[", "q", "]"}], "^", "2"}]}], "+", 
        RowBox[{"b", " ", 
         RowBox[{"e6", "[", "q", "]"}], 
         RowBox[{
          RowBox[{"ep", "[", 
           RowBox[{"2", ",", "q", ",", "1"}], "]"}], "^", "2"}]}]}], ")"}]}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"q", ",", "0", ",", "1"}], "}"}]}], "]"}], "//", "FullSimplify",
    " ", 
   RowBox[{"(*", 
    RowBox[{
    "any", " ", "general", " ", "2", "A", " ", "nonstandard", " ", 
     "embedding"}], "*)"}]}]}]], "Input",
 CellChangeTimes->{{3.687073859404687*^9, 3.6870739981348815`*^9}, {
  3.687074073354987*^9, 3.687074074174988*^9}, {3.687408887499098*^9, 
  3.687408902450953*^9}}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"-", 
    FractionBox["1", 
     SuperscriptBox["q", 
      RowBox[{"5", "/", "6"}]]]}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "12"}], "+", 
      RowBox[{"144", " ", "b"}]}], ")"}], " ", 
    SuperscriptBox["q", 
     RowBox[{"1", "/", "6"}]]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "q", "]"}], 
     RowBox[{"25", "/", "24"}]],
    SeriesData[$CellContext`q, 0, {}, -20, 25, 24],
    Editable->False]}],
  SeriesData[$CellContext`q, 
   0, {-1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, -12 + 144 $CellContext`b}, -20, 25, 24],
  Editable->False]], "Output",
 CellChangeTimes->{3.687074056504963*^9, 3.687074134695073*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{
    RowBox[{"The", " ", "above", " ", "shows", " ", 
     SubscriptBox["N", "h"]}], "-", 
    SubscriptBox["N", "v"]}], "=", 
   RowBox[{
    RowBox[{"144", "b"}], "-", 
    RowBox[{"12", " ", "for", " ", "2", "A", " ", "class"}]}]}], 
  "*)"}]], "Input",
 CellChangeTimes->{{3.687074144175086*^9, 3.6870741840251417`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"nhnv1a", "=", 
  RowBox[{
   RowBox[{"Series", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"-", "1"}], "/", 
       RowBox[{"(", 
        RowBox[{"2", 
         RowBox[{
          RowBox[{"eta", "[", "q", "]"}], "^", "20"}]}], ")"}]}], 
      RowBox[{"(", 
       RowBox[{"2", 
        RowBox[{"e4", "[", "q", "]"}], 
        RowBox[{"e6", "[", "q", "]"}]}], ")"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"q", ",", "0", ",", "2"}], "}"}]}], "]"}], "//", "FullSimplify",
    " ", 
   RowBox[{"(*", 
    RowBox[{"for", " ", "K3", " ", "only"}], "*)"}]}]}]], "Input",
 CellChangeTimes->{{3.6857683089259634`*^9, 3.685768333127348*^9}, 
   3.687073202543768*^9, {3.687408720289534*^9, 3.687408726785906*^9}}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"-", 
    FractionBox["1", 
     SuperscriptBox["q", 
      RowBox[{"5", "/", "6"}]]]}], "+", 
   RowBox[{"244", " ", 
    SuperscriptBox["q", 
     RowBox[{"1", "/", "6"}]]}], "+", 
   RowBox[{"140482", " ", 
    SuperscriptBox["q", 
     RowBox[{"7", "/", "6"}]]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "q", "]"}], 
     RowBox[{"49", "/", "24"}]],
    SeriesData[$CellContext`q, 0, {}, -20, 49, 24],
    Editable->False]}],
  SeriesData[$CellContext`q, 0, {-1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
    0, 0, 0, 0, 0, 0, 0, 0, 0, 244, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 140482}, -20, 49, 24],
  Editable->False]], "Output",
 CellChangeTimes->{3.685768333937394*^9}]
}, Open  ]]
}, Open  ]]
},
WindowSize->{707, 817},
WindowMargins->{{102, Automatic}, {13, Automatic}},
FrontEndVersion->"9.0 for Microsoft Windows (64-bit) (January 25, 2013)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[557, 20, 113, 1, 30, "Text"],
Cell[673, 23, 13818, 447, 917, "Input"],
Cell[14494, 472, 273, 9, 5, "Text"],
Cell[14770, 483, 934, 25, 54, "Text"],
Cell[CellGroupData[{
Cell[15729, 512, 528, 15, 31, "Input"],
Cell[16260, 529, 295, 8, 31, "Output"]
}, Open  ]],
Cell[16570, 540, 1016, 33, 39, "Text"],
Cell[CellGroupData[{
Cell[17611, 577, 888, 28, 72, "Input"],
Cell[18502, 607, 340, 8, 31, "Output"]
}, Open  ]],
Cell[18857, 618, 1364, 55, 34, "Text"],
Cell[CellGroupData[{
Cell[20246, 677, 1077, 33, 52, "Input"],
Cell[21326, 712, 265, 7, 31, "Output"]
}, Open  ]],
Cell[21606, 722, 761, 25, 35, "Text"],
Cell[CellGroupData[{
Cell[22392, 751, 536, 17, 31, "Input"],
Cell[22931, 770, 240, 7, 31, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[23208, 782, 695, 22, 31, "Input"],
Cell[23906, 806, 241, 7, 31, "Output"]
}, Open  ]],
Cell[24162, 816, 671, 24, 32, "Text"],
Cell[CellGroupData[{
Cell[24858, 844, 717, 22, 52, "Input"],
Cell[25578, 868, 267, 7, 31, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[25882, 880, 501, 16, 33, "Subsubtitle"],
Cell[CellGroupData[{
Cell[26408, 900, 1813, 54, 132, "Input"],
Cell[28224, 956, 346, 9, 31, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[28607, 970, 2564, 77, 172, "Input"],
Cell[31174, 1049, 292, 8, 31, "Output"]
}, Open  ]],
Cell[31481, 1060, 485, 16, 32, "Text"],
Cell[CellGroupData[{
Cell[31991, 1080, 1455, 41, 92, "Input"],
Cell[33449, 1123, 1071, 28, 49, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[34557, 1156, 1090, 30, 72, "Input"],
Cell[35650, 1188, 945, 26, 49, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[36632, 1219, 1481, 45, 112, "Input"],
Cell[38116, 1266, 777, 24, 49, "Output"]
}, Open  ]],
Cell[38908, 1293, 376, 11, 31, "Input"],
Cell[CellGroupData[{
Cell[39309, 1308, 749, 22, 52, "Input"],
Cell[40061, 1332, 800, 23, 49, "Output"]
}, Open  ]]
}, Open  ]]
}
]
*)

(* End of internal cache information *)


==> z4wilson.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 9.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       157,          7]
NotebookDataLength[    269934,       8049]
NotebookOptionsPosition[    267511,       7966]
NotebookOutlinePosition[    267928,       7982]
CellTagsIndexPosition[    267885,       7979]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell["NOTATIONS AND THEIR MEANINGS:", "Text",
 CellChangeTimes->{{3.685693742528408*^9, 3.6856937566482162`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"n", "=", "4"}], ";"}], " ", 
  RowBox[{"(*", 
   RowBox[{"K3", " ", "realized", " ", "as", " ", 
    RowBox[{
     SuperscriptBox["T", "4"], "/", 
     SubscriptBox["Z", "4"]}]}], "*)"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"the81", "[", 
     RowBox[{"a_", ",", "b_", ",", "q_"}], "]"}], ":=", 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"q", "^", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"k", "+", 
             RowBox[{"a", "/", "2"}]}], ")"}], "^", "2"}], " ", "/", "2"}], 
         ")"}]}], " ", 
       RowBox[{"E", "^", 
        RowBox[{"(", 
         RowBox[{"I", " ", "Pi", " ", 
          RowBox[{"(", 
           RowBox[{"k", "+", 
            RowBox[{"a", "/", "2"}]}], ")"}], "b"}], ")"}]}]}], ",", 
      RowBox[{"{", 
       RowBox[{"k", ",", 
        RowBox[{"-", "100"}], ",", "100"}], "}"}]}], "]"}]}], ";"}], " ", 
  StyleBox[
   RowBox[{"(*", 
    RowBox[{"Generalized", " ", "theta", " ", "functions"}], "*)"}],
   FontColor->RGBColor[0.6, 0.4, 0.2]]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"the8", "[", 
     RowBox[{"a_", ",", "b_", ",", "q_", ",", "z_"}], "]"}], ":=", 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"q", "^", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"k", "+", 
             RowBox[{"a", "/", "2"}]}], ")"}], "^", "2"}], " ", "/", "2"}], 
         ")"}]}], " ", 
       RowBox[{"E", "^", 
        RowBox[{"(", 
         RowBox[{"I", " ", "Pi", " ", 
          RowBox[{"(", 
           RowBox[{"k", "+", 
            RowBox[{"a", "/", "2"}]}], ")"}], "b"}], ")"}]}], 
       RowBox[{"z", "^", 
        RowBox[{"(", 
         RowBox[{"k", "+", 
          RowBox[{"a", "/", "2"}]}], ")"}]}]}], ",", 
      RowBox[{"{", 
       RowBox[{"k", ",", 
        RowBox[{"-", "100"}], ",", "100"}], "}"}]}], "]"}]}], ";"}], 
  RowBox[{"(*", 
   RowBox[{
   "Generalized", " ", "theta", " ", "functions", " ", "with", " ", "z"}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"th1", "[", 
     RowBox[{"a_", ",", "b_", ",", "q_"}], "]"}], ":=", 
    RowBox[{"I", " ", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], "^", "k"}], " ", 
        RowBox[{"q", "^", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"1", "/", "2"}], " ", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"k", "-", 
               RowBox[{"1", "/", "2"}]}], ")"}], "^", "2"}]}], "+", 
           RowBox[{
            RowBox[{"a", "/", "n"}], " ", 
            RowBox[{"(", 
             RowBox[{"k", "-", 
              RowBox[{"1", "/", "2"}]}], ")"}]}]}], ")"}]}], 
        RowBox[{"E", "^", 
         RowBox[{"(", 
          RowBox[{"2", " ", "Pi", " ", "I", " ", "b", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"k", "-", 
              RowBox[{"1", "/", "2"}]}], ")"}], "/", "n"}]}], ")"}]}]}], ",", 
       RowBox[{"{", 
        RowBox[{"k", ",", 
         RowBox[{"-", "100"}], ",", "100"}], "}"}]}], "]"}]}]}], ";"}], 
  RowBox[{"(*", 
   RowBox[{"This", " ", "is", " ", "the", " ", "definition", " ", "of", " ", 
    SubscriptBox["\[Theta]", "1"], " ", "which", " ", "comes", " ", "for", 
    " ", "determining", " ", "the", " ", "K3", " ", "component", " ", "of", 
    " ", "the", " ", "supersymmetric", " ", "index"}], "*)"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"eta", "[", "q_", "]"}], ":=", 
    RowBox[{
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"1", "/", "24"}], ")"}]}], 
     RowBox[{"Product", "[", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{"q", "^", "j"}]}], ")"}], ",", 
       RowBox[{"{", 
        RowBox[{"j", ",", "1", ",", "100"}], "}"}]}], "]"}]}]}], ";"}], " ", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"Dedekind", " ", "eta", " ", "function"}], ",", " ", 
    RowBox[{"to", " ", "obtain", " ", 
     RowBox[{"(", 
      RowBox[{"1", ",", "0"}], ")"}], " ", "or", " ", 
     RowBox[{"(", 
      RowBox[{"1", ",", "1"}], ")"}], " ", "sectors", " ", "of", " ", 
     RowBox[{"g", "'"}], " ", "upto", " ", 
     SuperscriptBox["q", "10"], " ", "accuracy", " ", "should", " ", "be", 
     " ", "increased"}]}], "*)"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Zk3", "[", 
     RowBox[{"a_", ",", "b_", ",", "q_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{"a", "^", "2"}], ")"}]}], "/", 
        RowBox[{"(", 
         RowBox[{"n", "^", "2"}], ")"}]}], ")"}]}], 
     RowBox[{
      RowBox[{"th1", "[", 
       RowBox[{"a", ",", "b", ",", "q"}], "]"}], "^", 
      RowBox[{"(", 
       RowBox[{"-", "2"}], ")"}]}], " ", 
     RowBox[{
      RowBox[{"eta", "[", "q", "]"}], "^", "6"}]}]}], ";"}], 
  RowBox[{"(*", 
   RowBox[{
   "Zk3", " ", "is", " ", "the", " ", "K3", " ", "component", " ", "of", " ", 
    "the", " ", "supersymmetric", " ", "index"}], "*)"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "Jacobi", " ", "theta", " ", "functions", " ", "in", " ", "their", " ", 
     "sum", " ", "representations"}], ",", " ", 
    RowBox[{"to", " ", "obtain", " ", 
     RowBox[{"(", 
      RowBox[{"1", ",", "0"}], ")"}], " ", "or", " ", 
     RowBox[{"(", 
      RowBox[{"1", ",", "1"}], ")"}], " ", "sectors", " ", "of", " ", 
     RowBox[{"g", "'"}], " ", "upto", " ", 
     SuperscriptBox["q", "10"], " ", "accuracy", " ", "should", " ", "be", 
     " ", "increased"}]}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"theta3s", "[", 
    RowBox[{"q_", ",", "z_"}], "]"}], ":=", " ", 
   RowBox[{"Sum", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"q", "^", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"j", "^", "2"}], ")"}], "/", "2"}], ")"}]}], " ", 
      RowBox[{"z", "^", "j"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", 
       RowBox[{"-", "100"}], ",", "100"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"theta4s", "[", 
    RowBox[{"q_", ",", "z_"}], "]"}], ":=", " ", 
   RowBox[{"Sum", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"-", "1"}], ")"}], "^", "j"}], " ", 
      RowBox[{"q", "^", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"j", "^", "2"}], ")"}], "/", "2"}], ")"}]}], " ", 
      RowBox[{"z", "^", "j"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", 
       RowBox[{"-", "100"}], ",", "100"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"theta2s", "[", 
    RowBox[{"q_", ",", "z_"}], "]"}], ":=", " ", 
   RowBox[{"Sum", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"q", "^", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"j", "-", 
            RowBox[{"1", "/", "2"}]}], ")"}], "^", "2"}], " ", "/", "2"}], 
        ")"}]}], " ", 
      RowBox[{"z", "^", 
       RowBox[{"(", 
        RowBox[{"j", "-", 
         RowBox[{"1", "/", "2"}]}], ")"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", 
       RowBox[{"-", "100"}], ",", "100"}], "}"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"theta1s", "[", 
     RowBox[{"q_", ",", "z_"}], "]"}], ":=", " ", 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], "^", 
        RowBox[{"(", 
         RowBox[{"j", "-", 
          RowBox[{"1", "/", "2"}]}], ")"}]}], " ", 
       RowBox[{"q", "^", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"j", "-", 
             RowBox[{"1", "/", "2"}]}], ")"}], "^", "2"}], " ", "/", "2"}], 
         ")"}]}], " ", 
       RowBox[{"z", "^", 
        RowBox[{"(", 
         RowBox[{"j", "-", 
          RowBox[{"1", "/", "2"}]}], ")"}]}]}], ",", 
      RowBox[{"{", 
       RowBox[{"j", ",", 
        RowBox[{"-", "100"}], ",", "100"}], "}"}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"Eisenstein", " ", "series", " ", 
    SubscriptBox["E", "4"], " ", "and", " ", 
    SubscriptBox["E", "6"]}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"e4", "[", "q_", "]"}], ":=", 
   RowBox[{
    RowBox[{"1", "/", "2"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"theta2s", "[", 
        RowBox[{"q", ",", "1"}], "]"}], "^", "8"}], "+", 
      RowBox[{
       RowBox[{"theta3s", "[", 
        RowBox[{"q", ",", "1"}], "]"}], "^", "8"}], "+", 
      RowBox[{
       RowBox[{"theta4s", "[", 
        RowBox[{"q", ",", "1"}], "]"}], "^", "8"}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"e6", "[", "q_", "]"}], ":=", 
    RowBox[{
     RowBox[{"1", "/", "2"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         RowBox[{
          RowBox[{"theta2s", "[", 
           RowBox[{"q", ",", "1"}], "]"}], "^", "8"}]}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"theta3s", "[", 
            RowBox[{"q", ",", "1"}], "]"}], "^", "4"}], "+", 
          RowBox[{
           RowBox[{"theta4s", "[", 
            RowBox[{"q", ",", "1"}], "]"}], "^", "4"}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{
         RowBox[{"theta3s", "[", 
          RowBox[{"q", ",", "1"}], "]"}], "^", "8"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"theta4s", "[", 
            RowBox[{"q", ",", "1"}], "]"}], "^", "4"}], "-", 
          RowBox[{
           RowBox[{"theta2s", "[", 
            RowBox[{"q", ",", "1"}], "]"}], "^", "4"}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{
         RowBox[{"theta4s", "[", 
          RowBox[{"q", ",", "1"}], "]"}], "^", "8"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"theta3s", "[", 
            RowBox[{"q", ",", "1"}], "]"}], "^", "4"}], "+", 
          RowBox[{
           RowBox[{"theta2s", "[", 
            RowBox[{"q", ",", "1"}], "]"}], "^", "4"}]}], ")"}]}]}], 
      ")"}]}]}], ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"modified", " ", "Eisenstein", " ", "series", " ", 
    SubscriptBox["E", 
     RowBox[{"4", ",", "1"}]], " ", "and", " ", 
    SubscriptBox["E", 
     RowBox[{"6", ",", "1"}]]}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"e41", "[", 
     RowBox[{"q_", ",", "z_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{"1", "/", "2"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"theta2s", "[", 
          RowBox[{"q", ",", "z"}], "]"}], "^", "2"}], 
        RowBox[{
         RowBox[{"theta2s", "[", 
          RowBox[{"q", ",", "1"}], "]"}], "^", "6"}]}], "+", 
       RowBox[{
        RowBox[{
         RowBox[{"theta3s", "[", 
          RowBox[{"q", ",", "1"}], "]"}], "^", "6"}], 
        RowBox[{
         RowBox[{"theta3s", "[", 
          RowBox[{"q", ",", "z"}], "]"}], "^", "2"}]}], "+", 
       RowBox[{
        RowBox[{
         RowBox[{"theta4s", "[", 
          RowBox[{"q", ",", "1"}], "]"}], "^", "6"}], 
        RowBox[{
         RowBox[{"theta4s", "[", 
          RowBox[{"q", ",", "z"}], "]"}], "^", "2"}]}]}], ")"}]}]}], ";"}], 
  " ", 
  RowBox[{"(*", 
   RowBox[{"modified", " ", "Eisenstein", " ", "series", " ", 
    SubscriptBox["E", "4"]}], "*)"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"e61", "[", 
     RowBox[{"q_", ",", "z_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{"1", "/", "2"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         RowBox[{
          RowBox[{"theta2s", "[", 
           RowBox[{"q", ",", "1"}], "]"}], "^", "6"}]}], " ", 
        RowBox[{
         RowBox[{"theta2s", "[", 
          RowBox[{"q", ",", "z"}], "]"}], "^", "2"}], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"theta3s", "[", 
            RowBox[{"q", ",", "1"}], "]"}], "^", "4"}], "+", 
          RowBox[{
           RowBox[{"theta4s", "[", 
            RowBox[{"q", ",", "1"}], "]"}], "^", "4"}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{
         RowBox[{"theta3s", "[", 
          RowBox[{"q", ",", "1"}], "]"}], "^", "6"}], " ", 
        RowBox[{
         RowBox[{"theta3s", "[", 
          RowBox[{"q", ",", "z"}], "]"}], "^", "2"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"theta4s", "[", 
            RowBox[{"q", ",", "1"}], "]"}], "^", "4"}], "-", 
          RowBox[{
           RowBox[{"theta2s", "[", 
            RowBox[{"q", ",", "1"}], "]"}], "^", "4"}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{
         RowBox[{"theta4s", "[", 
          RowBox[{"q", ",", "1"}], "]"}], "^", "6"}], 
        RowBox[{
         RowBox[{"theta4s", "[", 
          RowBox[{"q", ",", "z"}], "]"}], "^", "2"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"theta3s", "[", 
            RowBox[{"q", ",", "1"}], "]"}], "^", "4"}], "+", 
          RowBox[{
           RowBox[{"theta2s", "[", 
            RowBox[{"q", ",", "1"}], "]"}], "^", "4"}]}], ")"}]}]}], 
      ")"}]}]}], ";"}], "  ", "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"ep", "[", 
    RowBox[{"m_", ",", "q_", ",", "r_"}], "]"}], ":=", 
   RowBox[{"12", " ", 
    RowBox[{"I", "/", 
     RowBox[{"(", 
      RowBox[{"Pi", " ", 
       RowBox[{"(", 
        RowBox[{"m", "-", "1"}], ")"}]}], ")"}]}], 
    RowBox[{"D", "[", 
     RowBox[{
      RowBox[{"Log", "[", 
       RowBox[{
        RowBox[{"eta", "[", 
         RowBox[{"q", "^", "r"}], "]"}], "/", 
        RowBox[{"eta", "[", 
         RowBox[{"q", "^", 
          RowBox[{"(", 
           RowBox[{"m", " ", "r"}], ")"}]}], "]"}]}], "]"}], ",", "q"}], 
     "]"}], "2", " ", "Pi", " ", "I", " ", "q"}]}], " ", 
  RowBox[{"(*", 
   RowBox[{
    SubscriptBox["\[ScriptCapitalE]", "n"], 
    RowBox[{"(", 
     SuperscriptBox["q", "r"], ")"}]}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"ep21", "[", 
     RowBox[{"q_", ",", "z_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{"1", "/", "4"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", 
        RowBox[{
         RowBox[{"theta3s", "[", 
          RowBox[{"q", ",", "1"}], "]"}], "^", "6"}], 
        RowBox[{
         RowBox[{"theta3s", "[", 
          RowBox[{"q", ",", "z"}], "]"}], "^", "2"}]}], "+", 
       RowBox[{"2", 
        RowBox[{
         RowBox[{"theta4s", "[", 
          RowBox[{"q", ",", "1"}], "]"}], "^", "6"}], 
        RowBox[{
         RowBox[{"theta4s", "[", 
          RowBox[{"q", ",", "z"}], "]"}], "^", "2"}]}], "-", 
       RowBox[{
        RowBox[{
         RowBox[{"theta2s", "[", 
          RowBox[{"q", ",", "1"}], "]"}], "^", "6"}], 
        RowBox[{
         RowBox[{"theta2s", "[", 
          RowBox[{"q", ",", "z"}], "]"}], "^", "2"}]}]}], ")"}]}]}], ";"}], 
  " ", 
  RowBox[{"(*", 
   RowBox[{"modified", " ", 
    SuperscriptBox[
     SubscriptBox["\[ScriptCapitalE]", 
      RowBox[{"2", ",", "1"}]], "2"], 
    RowBox[{"(", 
     RowBox[{"q", ",", "z"}], ")"}]}], "*)"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"defining", " ", "Jacobi", " ", "forms", " ", "A", 
    RowBox[{"(", 
     RowBox[{"q", ",", "z"}], ")"}], " ", "and", " ", "B", 
    RowBox[{"(", 
     RowBox[{"q", ",", "z"}], ")"}]}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"A", "[", 
    RowBox[{"q_", ",", "z_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"theta2s", "[", 
       RowBox[{"q", ",", "z"}], "]"}], "^", "2"}], "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"theta2s", "[", 
        RowBox[{"q", ",", "1"}], "]"}], "^", "2"}], ")"}]}], "+", 
    RowBox[{
     RowBox[{
      RowBox[{"theta3s", "[", 
       RowBox[{"q", ",", "z"}], "]"}], "^", "2"}], "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"theta3s", "[", 
        RowBox[{"q", ",", "1"}], "]"}], "^", "2"}], ")"}]}], "+", 
    RowBox[{
     RowBox[{
      RowBox[{"theta4s", "[", 
       RowBox[{"q", ",", "z"}], "]"}], "^", "2"}], "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"theta4s", "[", 
        RowBox[{"q", ",", "1"}], "]"}], "^", "2"}], ")"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"B", "[", 
     RowBox[{"q_", ",", "z_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{
      RowBox[{"theta1s", "[", 
       RowBox[{"q", ",", "z"}], "]"}], "^", "2"}], "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"eta", "[", "q", "]"}], "^", "6"}], ")"}]}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"ep2", "[", 
    RowBox[{"m_", ",", "q_", ",", "r_"}], "]"}], ":=", 
   RowBox[{"12", " ", 
    RowBox[{"I", "/", 
     RowBox[{"(", 
      RowBox[{"Pi", " ", 
       RowBox[{"(", 
        RowBox[{"m", "-", "1"}], ")"}]}], ")"}]}], 
    RowBox[{"D", "[", 
     RowBox[{
      RowBox[{"Log", "[", 
       RowBox[{
        RowBox[{"eta", "[", 
         RowBox[{"-", 
          RowBox[{
           RowBox[{"(", "q", ")"}], "^", "r"}]}], "]"}], "/", 
        RowBox[{"eta", "[", 
         RowBox[{
          RowBox[{"(", "q", ")"}], "^", 
          RowBox[{"(", 
           RowBox[{"m", " ", "r"}], " ", ")"}]}], "]"}]}], "]"}], ",", "q"}], 
     "]"}], "2", " ", "Pi", " ", "I", " ", "q"}]}], " ", ";", " ", 
  RowBox[{"(*", 
   RowBox[{
    SubscriptBox["\[ScriptCapitalE]", "n"], 
    RowBox[{"(", 
     RowBox[{"-", 
      SuperscriptBox["q", "r"]}], ")"}], " ", "This", " ", "is", " ", 
    "required", " ", "if", " ", "one", " ", "is", " ", "interested", " ", 
    "in", " ", 
    RowBox[{"(", 
     RowBox[{"1", ",", "1"}], ")"}], " ", "sector", " ", "of", " ", 
    RowBox[{"g", "'"}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{"seriesabc", ":=", 
   RowBox[{
    RowBox[{"Series", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"a", " ", 
        RowBox[{"e41", "[", 
         RowBox[{"q", ",", "z"}], "]"}], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"e6", "[", "q", "]"}], "+", 
          RowBox[{"2", 
           RowBox[{"ep", "[", 
            RowBox[{"2", ",", "q", ",", "1"}], "]"}], 
           RowBox[{"e4", "[", "q", "]"}]}]}], ")"}]}], "+", 
       RowBox[{"b", " ", 
        RowBox[{
         RowBox[{"ep", "[", 
          RowBox[{"2", ",", "q", ",", "1"}], "]"}], "^", "2"}], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"e61", "[", 
           RowBox[{"q", ",", "z"}], "]"}], "+", 
          RowBox[{"2", 
           RowBox[{"ep", "[", 
            RowBox[{"2", ",", "q", ",", "1"}], "]"}], 
           RowBox[{"e41", "[", 
            RowBox[{"q", ",", "z"}], "]"}]}]}], ")"}]}], "+", 
       RowBox[{"c", " ", 
        RowBox[{"e4", "[", "q", "]"}], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"e61", "[", 
           RowBox[{"q", ",", "z"}], "]"}], "+", 
          RowBox[{"2", 
           RowBox[{"ep", "[", 
            RowBox[{"2", ",", "q", ",", "1"}], "]"}], 
           RowBox[{"e41", "[", 
            RowBox[{"q", ",", "z"}], "]"}]}]}], ")"}]}]}], ",", 
      RowBox[{"{", 
       RowBox[{"q", ",", "0", ",", "10"}], "}"}]}], "]"}], "//", 
    "FullSimplify"}]}], ";", " ", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"0", ",", "1"}], ")"}], " ", "sector", " ", "of", " ", "a", " ", 
    "generic", " ", "embedding"}], "*)"}]}]}], "Input",
 CellChangeTimes->{{3.6856882191148605`*^9, 3.6856882360148845`*^9}, {
   3.6856882687449303`*^9, 3.6856882692949305`*^9}, {3.6856883041549797`*^9, 
   3.6856883046549807`*^9}, {3.685688574395358*^9, 3.685688870725773*^9}, {
   3.68568891155583*^9, 3.685688956685893*^9}, {3.6856890136159725`*^9, 
   3.685689032095999*^9}, {3.685689105096101*^9, 3.6856891246561284`*^9}, 
   3.685690372247898*^9, {3.685690411767953*^9, 3.6856905199581046`*^9}, {
   3.68569110941893*^9, 3.685691132858963*^9}, {3.6856926972476215`*^9, 
   3.6856927075522113`*^9}, {3.6856928814011545`*^9, 
   3.6856929270087633`*^9}, {3.685693796889518*^9, 3.6856938095272408`*^9}, {
   3.685694896455409*^9, 3.6856949300103283`*^9}, {3.6856949753119197`*^9, 
   3.6856950216905727`*^9}, {3.685695056848583*^9, 3.6856951205282254`*^9}, {
   3.6856959786213055`*^9, 3.6856959846366496`*^9}, {3.6874083311862783`*^9, 
   3.6874083440210123`*^9}, {3.687408375993841*^9, 3.6874083998152037`*^9}}],

Cell[" ", "Text",
 Editable->False,
 Selectable->False,
 CellFrame->{{0, 0}, {0, 2}},
 ShowCellBracket->False,
 CellMargins->{{0, 0}, {1, 1}},
 CellElementSpacings->{"CellMinHeight"->1},
 CellFrameMargins->0,
 CellFrameColor->RGBColor[0, 0, 1],
 CellSize->{Inherited, 4}],

Cell[CellGroupData[{

Cell["\<\
Standard type or type 0 embeddings:\
\>", "Subtitle",
 CellChangeTimes->{{3.68569435290432*^9, 3.6856943620958457`*^9}, {
  3.6870712634924583`*^9, 3.687071269672467*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"g1", ":=", 
   RowBox[{"{", 
    RowBox[{"1", ",", 
     RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"g2", ":=", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     "0"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"sg1", "=", 
   RowBox[{"Sum", "[", 
    RowBox[{
     RowBox[{"g1", "[", 
      RowBox[{"[", "i", "]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", "8"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"sg2", "=", 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{"g2", "[", 
       RowBox[{"[", "i", "]"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", "8"}], "}"}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Z1", "[", 
     RowBox[{"a_", ",", "b_", ",", "q_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{"1", "/", "2"}], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Product", "[", 
        RowBox[{
         RowBox[{"the81", "[", 
          RowBox[{
           RowBox[{"2", " ", 
            RowBox[{"a", "/", "n"}], " ", 
            RowBox[{"g1", "[", 
             RowBox[{"[", "i", "]"}], "]"}]}], ",", 
           RowBox[{"2", " ", 
            RowBox[{"b", "/", "n"}], " ", 
            RowBox[{"g1", "[", 
             RowBox[{"[", "i", "]"}], "]"}]}], ",", "q"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "1", ",", "8"}], "}"}]}], "]"}], "+", 
       RowBox[{"Product", "[", 
        RowBox[{
         RowBox[{"the81", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"2", " ", 
             RowBox[{"a", "/", "n"}], " ", 
             RowBox[{"g1", "[", 
              RowBox[{"[", "i", "]"}], "]"}]}], "+", "1"}], ",", 
           RowBox[{"2", " ", 
            RowBox[{"b", "/", "n"}], " ", 
            RowBox[{"g1", "[", 
             RowBox[{"[", "i", "]"}], "]"}]}], ",", "q"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "1", ",", "8"}], "}"}]}], "]"}], "+", 
       RowBox[{
        RowBox[{"E", "^", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "I"}], " ", "Pi", " ", 
           RowBox[{"a", "/", "n"}], " ", "sg1"}], ")"}]}], 
        RowBox[{"Product", "[", 
         RowBox[{
          RowBox[{"the81", "[", 
           RowBox[{
            RowBox[{"2", " ", 
             RowBox[{"a", "/", "n"}], " ", 
             RowBox[{"g1", "[", 
              RowBox[{"[", "i", "]"}], "]"}]}], ",", 
            RowBox[{"1", "+", 
             RowBox[{"2", " ", 
              RowBox[{"b", "/", "n"}], " ", 
              RowBox[{"g1", "[", 
               RowBox[{"[", "i", "]"}], "]"}]}]}], ",", "q"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "1", ",", "8"}], "}"}]}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"E", "^", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "I"}], " ", "Pi", " ", 
           RowBox[{"a", "/", "n"}], " ", "sg1"}], ")"}]}], 
        RowBox[{"Product", "[", 
         RowBox[{
          RowBox[{"the81", "[", 
           RowBox[{
            RowBox[{"1", "+", 
             RowBox[{"2", " ", 
              RowBox[{"a", "/", "n"}], " ", 
              RowBox[{"g1", "[", 
               RowBox[{"[", "i", "]"}], "]"}]}]}], ",", 
            RowBox[{"1", "+", 
             RowBox[{"2", " ", 
              RowBox[{"b", "/", "n"}], " ", 
              RowBox[{"g1", "[", 
               RowBox[{"[", "i", "]"}], "]"}]}]}], ",", "q"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "1", ",", "8"}], "}"}]}], "]"}]}]}], ")"}]}]}], 
   ";"}], 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"Z1", "[", 
     RowBox[{"a", ",", "b", ",", "q"}], "]"}], "=", 
    RowBox[{"The", " ", "first", " ", 
     SubscriptBox["E", "8"], " ", "lattice", " ", "sum"}]}], "*)"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Z2", "[", 
    RowBox[{"a_", ",", "b_", ",", "q_", ",", "z_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"1", "/", "2"}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"the8", "[", 
         RowBox[{"0", ",", "0", ",", "q", ",", "z"}], "]"}], "^", "2"}], 
       RowBox[{"Product", "[", 
        RowBox[{
         RowBox[{"the81", "[", 
          RowBox[{
           RowBox[{"2", " ", 
            RowBox[{"a", "/", "n"}], " ", 
            RowBox[{"g2", "[", 
             RowBox[{"[", "i", "]"}], "]"}]}], ",", 
           RowBox[{"2", " ", 
            RowBox[{"b", "/", "n"}], " ", 
            RowBox[{"g2", "[", 
             RowBox[{"[", "i", "]"}], "]"}]}], ",", "q"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "1", ",", "6"}], "}"}]}], "]"}]}], "+", 
      RowBox[{
       RowBox[{
        RowBox[{"the8", "[", 
         RowBox[{"1", ",", "0", ",", "q", ",", "z"}], "]"}], "^", "2"}], 
       RowBox[{"Product", "[", 
        RowBox[{
         RowBox[{"the81", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"2", " ", 
             RowBox[{"a", "/", "n"}], " ", 
             RowBox[{"g2", "[", 
              RowBox[{"[", "i", "]"}], "]"}]}], "+", "1"}], ",", 
           RowBox[{"2", " ", 
            RowBox[{"b", "/", "n"}], " ", 
            RowBox[{"g2", "[", 
             RowBox[{"[", "i", "]"}], "]"}]}], ",", "q"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "1", ",", "6"}], "}"}]}], "]"}]}], "+", 
      RowBox[{
       RowBox[{
        RowBox[{"the8", "[", 
         RowBox[{"0", ",", "1", ",", "q", ",", "z"}], "]"}], "^", "2"}], 
       RowBox[{"E", "^", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "I"}], " ", "Pi", " ", 
          RowBox[{"a", "/", "n"}], " ", "sg2"}], ")"}]}], 
       RowBox[{"Product", "[", 
        RowBox[{
         RowBox[{"the81", "[", 
          RowBox[{
           RowBox[{"2", " ", 
            RowBox[{"a", "/", "n"}], " ", 
            RowBox[{"g2", "[", 
             RowBox[{"[", "i", "]"}], "]"}]}], ",", 
           RowBox[{"1", "+", 
            RowBox[{"2", " ", 
             RowBox[{"b", "/", "n"}], " ", 
             RowBox[{"g2", "[", 
              RowBox[{"[", "i", "]"}], "]"}]}]}], ",", "q"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "1", ",", "6"}], "}"}]}], "]"}]}], "+", 
      RowBox[{
       RowBox[{
        RowBox[{"the8", "[", 
         RowBox[{"1", ",", "1", ",", "q", ",", "z"}], "]"}], "^", "2"}], 
       RowBox[{"E", "^", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "I"}], " ", "Pi", " ", 
          RowBox[{"a", "/", "n"}], " ", "sg2"}], ")"}]}], 
       RowBox[{"Product", "[", 
        RowBox[{
         RowBox[{"the81", "[", 
          RowBox[{
           RowBox[{"1", "+", 
            RowBox[{"2", " ", 
             RowBox[{"a", "/", "n"}], " ", 
             RowBox[{"g2", "[", 
              RowBox[{"[", "i", "]"}], "]"}]}]}], ",", 
           RowBox[{"1", "+", 
            RowBox[{"2", " ", 
             RowBox[{"b", "/", "n"}], " ", 
             RowBox[{"g2", "[", 
              RowBox[{"[", "i", "]"}], "]"}]}]}], ",", "q"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "1", ",", "6"}], "}"}]}], "]"}]}]}], ")"}]}]}], 
  ";", " ", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"Z2", "[", 
     RowBox[{"a", ",", "b", ",", "q", ",", "z"}], "]"}], "=", 
    RowBox[{"The", " ", "second", " ", 
     SubscriptBox["E", "8"], " ", "lattice", " ", "sum"}]}], "*)"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"f01", "=", 
   RowBox[{
    RowBox[{"Series", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Z1", "[", 
        RowBox[{"0", ",", "1", ",", "q"}], "]"}], 
       RowBox[{"Z2", "[", 
        RowBox[{"0", ",", "1", ",", "q", ",", "z"}], "]"}], " ", 
       RowBox[{"Zk3", "[", 
        RowBox[{"0", ",", "1", ",", "q"}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"q", ",", "0", ",", "5"}], "}"}]}], "]"}], "//", 
    "FullSimplify"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"f02", "=", 
   RowBox[{
    RowBox[{"Series", "[", 
     RowBox[{
      RowBox[{"4", " ", 
       RowBox[{"Z1", "[", 
        RowBox[{"0", ",", "2", ",", "q"}], "]"}], 
       RowBox[{"Z2", "[", 
        RowBox[{"0", ",", "2", ",", "q", ",", "z"}], "]"}], " ", 
       RowBox[{"Zk3", "[", 
        RowBox[{"0", ",", "2", ",", "q"}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"q", ",", "0", ",", "5"}], "}"}]}], "]"}], "//", 
    "FullSimplify"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"f03", "=", 
   RowBox[{
    RowBox[{"Series", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Z1", "[", 
        RowBox[{"0", ",", "3", ",", "q"}], "]"}], 
       RowBox[{"Z2", "[", 
        RowBox[{"0", ",", "3", ",", "q", ",", "z"}], "]"}], " ", 
       RowBox[{"Zk3", "[", 
        RowBox[{"0", ",", "3", ",", "q"}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"q", ",", "0", ",", "5"}], "}"}]}], "]"}], "//", 
    "FullSimplify"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"f10", "=", 
   RowBox[{
    RowBox[{"Series", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Z1", "[", 
        RowBox[{"1", ",", "0", ",", "q"}], "]"}], 
       RowBox[{"Z2", "[", 
        RowBox[{"1", ",", "0", ",", "q", ",", "z"}], "]"}], " ", 
       RowBox[{"Zk3", "[", 
        RowBox[{"1", ",", "0", ",", "q"}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"q", ",", "0", ",", "5"}], "}"}]}], "]"}], "//", 
    "FullSimplify"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"f20", "=", 
   RowBox[{
    RowBox[{"Series", "[", 
     RowBox[{
      RowBox[{"4", " ", 
       RowBox[{"Z1", "[", 
        RowBox[{"2", ",", "0", ",", "q"}], "]"}], 
       RowBox[{"Z2", "[", 
        RowBox[{"2", ",", "0", ",", "q", ",", "z"}], "]"}], " ", 
       RowBox[{"Zk3", "[", 
        RowBox[{"2", ",", "0", ",", "q"}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"q", ",", "0", ",", "5"}], "}"}]}], "]"}], "//", 
    "FullSimplify"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"f30", "=", 
   RowBox[{
    RowBox[{"Series", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Z1", "[", 
        RowBox[{"3", ",", "0", ",", "q"}], "]"}], 
       RowBox[{"Z2", "[", 
        RowBox[{"3", ",", "0", ",", "q", ",", "z"}], "]"}], " ", 
       RowBox[{"Zk3", "[", 
        RowBox[{"3", ",", "0", ",", "q"}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"q", ",", "0", ",", "5"}], "}"}]}], "]"}], "//", 
    "FullSimplify"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"f11", "=", 
   RowBox[{
    RowBox[{"Series", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"E", "^", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], " ", "Pi", " ", "I", " ", 
          RowBox[{"2", "/", 
           RowBox[{"(", "16", ")"}]}]}], ")"}]}], 
       RowBox[{"Z1", "[", 
        RowBox[{"1", ",", "1", ",", "q"}], "]"}], 
       RowBox[{"Z2", "[", 
        RowBox[{"1", ",", "1", ",", "q", ",", "z"}], "]"}], " ", 
       RowBox[{"Zk3", "[", 
        RowBox[{"1", ",", "1", ",", "q"}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"q", ",", "0", ",", "5"}], "}"}]}], "]"}], "//", 
    "FullSimplify"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"f12", "=", 
   RowBox[{
    RowBox[{"Series", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"E", "^", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "4"}], " ", "Pi", " ", "I", " ", 
          RowBox[{"2", "/", 
           RowBox[{"(", "16", ")"}]}]}], ")"}]}], 
       RowBox[{"Z1", "[", 
        RowBox[{"1", ",", "2", ",", "q"}], "]"}], 
       RowBox[{"Z2", "[", 
        RowBox[{"1", ",", "2", ",", "q", ",", "z"}], "]"}], " ", 
       RowBox[{"Zk3", "[", 
        RowBox[{"1", ",", "2", ",", "q"}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"q", ",", "0", ",", "5"}], "}"}]}], "]"}], "//", 
    "FullSimplify"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"f13", "=", 
   RowBox[{
    RowBox[{"Series", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"E", "^", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "6"}], " ", "Pi", " ", "I", " ", 
          RowBox[{"2", "/", 
           RowBox[{"(", "16", ")"}]}]}], ")"}]}], 
       RowBox[{"Z1", "[", 
        RowBox[{"1", ",", "3", ",", "q"}], "]"}], 
       RowBox[{"Z2", "[", 
        RowBox[{"1", ",", "3", ",", "q", ",", "z"}], "]"}], " ", 
       RowBox[{"Zk3", "[", 
        RowBox[{"1", ",", "3", ",", "q"}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"q", ",", "0", ",", "5"}], "}"}]}], "]"}], "//", 
    "FullSimplify"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"f21", "=", 
   RowBox[{
    RowBox[{"Series", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"E", "^", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "4"}], " ", "Pi", " ", "I", " ", 
          RowBox[{"2", "/", 
           RowBox[{"(", "16", ")"}]}]}], ")"}]}], 
       RowBox[{"Z1", "[", 
        RowBox[{"2", ",", "1", ",", "q"}], "]"}], 
       RowBox[{"Z2", "[", 
        RowBox[{"2", ",", "1", ",", "q", ",", "z"}], "]"}], " ", 
       RowBox[{"Zk3", "[", 
        RowBox[{"2", ",", "1", ",", "q"}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"q", ",", "0", ",", "5"}], "}"}]}], "]"}], "//", 
    "FullSimplify"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"f22", "=", 
   RowBox[{
    RowBox[{"Series", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"E", "^", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], " ", "Pi", " ", "I", " ", 
          RowBox[{"8", "/", 
           RowBox[{"(", "16", ")"}]}]}], ")"}]}], "4", 
       RowBox[{"Z1", "[", 
        RowBox[{"2", ",", "2", ",", "q"}], "]"}], 
       RowBox[{"Z2", "[", 
        RowBox[{"2", ",", "2", ",", "q", ",", "z"}], "]"}], " ", 
       RowBox[{"Zk3", "[", 
        RowBox[{"2", ",", "2", ",", "q"}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"q", ",", "0", ",", "5"}], "}"}]}], "]"}], "//", 
    "FullSimplify"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"f23", "=", 
   RowBox[{
    RowBox[{"Series", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"E", "^", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], " ", "Pi", " ", "I", " ", 
          RowBox[{
           RowBox[{"(", "12", ")"}], "/", 
           RowBox[{"(", "16", ")"}]}]}], ")"}]}], 
       RowBox[{"Z1", "[", 
        RowBox[{"2", ",", "3", ",", "q"}], "]"}], 
       RowBox[{"Z2", "[", 
        RowBox[{"2", ",", "3", ",", "q", ",", "z"}], "]"}], " ", 
       RowBox[{"Zk3", "[", 
        RowBox[{"2", ",", "3", ",", "q"}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"q", ",", "0", ",", "5"}], "}"}]}], "]"}], "//", 
    "FullSimplify"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"f31", "=", 
   RowBox[{
    RowBox[{"Series", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"E", "^", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "6"}], " ", "Pi", " ", "I", " ", 
          RowBox[{"2", "/", 
           RowBox[{"(", "16", ")"}]}]}], ")"}]}], 
       RowBox[{"Z1", "[", 
        RowBox[{"3", ",", "1", ",", "q"}], "]"}], 
       RowBox[{"Z2", "[", 
        RowBox[{"3", ",", "1", ",", "q", ",", "z"}], "]"}], " ", 
       RowBox[{"Zk3", "[", 
        RowBox[{"3", ",", "1", ",", "q"}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"q", ",", "0", ",", "5"}], "}"}]}], "]"}], "//", 
    "FullSimplify"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"f32", "=", 
   RowBox[{
    RowBox[{"Series", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"E", "^", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], " ", "Pi", " ", "I", " ", 
          RowBox[{
           RowBox[{"(", "12", ")"}], "/", 
           RowBox[{"(", "16", ")"}]}]}], ")"}]}], 
       RowBox[{"Z1", "[", 
        RowBox[{"3", ",", "2", ",", "q"}], "]"}], 
       RowBox[{"Z2", "[", 
        RowBox[{"3", ",", "2", ",", "q", ",", "z"}], "]"}], " ", 
       RowBox[{"Zk3", "[", 
        RowBox[{"3", ",", "2", ",", "q"}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"q", ",", "0", ",", "5"}], "}"}]}], "]"}], "//", 
    "FullSimplify"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"f33", "=", 
   RowBox[{
    RowBox[{"Series", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"E", "^", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], " ", "Pi", " ", "I", " ", 
          RowBox[{
           RowBox[{"(", "18", ")"}], "/", 
           RowBox[{"(", "16", ")"}]}]}], ")"}]}], 
       RowBox[{"Z1", "[", 
        RowBox[{"3", ",", "3", ",", "q"}], "]"}], 
       RowBox[{"Z2", "[", 
        RowBox[{"3", ",", "3", ",", "q", ",", "z"}], "]"}], " ", 
       RowBox[{"Zk3", "[", 
        RowBox[{"3", ",", "3", ",", "q"}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"q", ",", "0", ",", "5"}], "}"}]}], "]"}], "//", 
    "FullSimplify"}]}], ";", " ", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"The", " ", "factor", " ", "of"}], " ", "-", 
    RowBox[{
    "2", " ", "is", " ", "not", " ", "taken", " ", "into", " ", "account", 
     " ", "in", " ", "the", " ", "definition", " ", "of", " ", "f01", " ", 
     "to", " ", "f33", " ", "which", " ", "are", " ", "essentially", "                        ", 
     FractionBox["1", "32"], 
     SuperscriptBox["e", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "2"}], " ", 
        RowBox[{
         SuperscriptBox["\[Pi]iab\[CapitalGamma]", "2"], "/", "16"}]}], 
       ")"}]], 
     SuperscriptBox["k", 
      RowBox[{"(", 
       RowBox[{"a", ",", "0", ",", "b", ",", "0"}], ")"}]], "F", 
     RowBox[{"(", 
      RowBox[{"a", ",", "r", ",", "b", ",", "s"}], ")"}], 
     SubscriptBox[
      SuperscriptBox["Z", 
       RowBox[{"(", 
        RowBox[{"a", ",", "b"}], ")"}]], 
      SubscriptBox["E", "8"]], " ", 
     SubscriptBox[
      SuperscriptBox["Z", 
       RowBox[{"(", 
        RowBox[{"a", ",", "b"}], ")"}]], 
      RowBox[{
       SubscriptBox["E", "8"], "'"}]], 
     SuperscriptBox["\[Eta]", "4"]}]}], "*)"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"f01", "+", "f02", "+", "f03", "+", "f21", "+", "f23", "-", 
    RowBox[{"Series", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"e41", "[", 
        RowBox[{"q", ",", "z"}], "]"}], "2", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"e6", "[", "q", "]"}], "+", 
          RowBox[{"2", 
           RowBox[{"ep", "[", 
            RowBox[{"2", ",", "q", ",", "1"}], "]"}], 
           RowBox[{"e4", "[", "q", "]"}]}]}], ")"}], "/", "3"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"q", ",", "0", ",", "5"}], "}"}]}], "]"}]}], "//", 
   "FullSimplify", " ", 
   RowBox[{"(*", 
    RowBox[{"comparing", " ", "the", " ", 
     RowBox[{"g", "'"}], " ", 
     RowBox[{"(", 
      RowBox[{"0", ",", "1"}], ")"}], " ", "sector", " ", "with", " ", "that",
      " ", "obtained", " ", "from", " ", "section", " ", "3.1"}], 
    "*)"}]}]}]}], "Input",
 CellChangeTimes->{
  3.685693960529877*^9, {3.6856951781885233`*^9, 3.6856952538498507`*^9}, {
   3.6856957418777647`*^9, 3.685695761460885*^9}}],

Cell[BoxData[
 InterpretationBox[
  SuperscriptBox[
   RowBox[{"O", "[", "q", "]"}], 
   RowBox[{"121", "/", "24"}]],
  SeriesData[$CellContext`q, 0, {}, 121, 121, 24],
  Editable->False]], "Output",
 CellChangeTimes->{3.6856939719425297`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"g1", ":=", 
   RowBox[{"{", 
    RowBox[{
    "1", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     "0"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"g2", ":=", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     "0"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"sg1", "=", 
   RowBox[{"Sum", "[", 
    RowBox[{
     RowBox[{"g1", "[", 
      RowBox[{"[", "i", "]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", "8"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"sg2", "=", 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{"g2", "[", 
       RowBox[{"[", "i", "]"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", "8"}], "}"}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Z1", "[", 
    RowBox[{"a_", ",", "b_", ",", "q_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"1", "/", "2"}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"Product", "[", 
       RowBox[{
        RowBox[{"the81", "[", 
         RowBox[{
          RowBox[{"2", " ", 
           RowBox[{"a", "/", "n"}], " ", 
           RowBox[{"g1", "[", 
            RowBox[{"[", "i", "]"}], "]"}]}], ",", 
          RowBox[{"2", " ", 
           RowBox[{"b", "/", "n"}], " ", 
           RowBox[{"g1", "[", 
            RowBox[{"[", "i", "]"}], "]"}]}], ",", "q"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "1", ",", "8"}], "}"}]}], "]"}], "+", 
      RowBox[{"Product", "[", 
       RowBox[{
        RowBox[{"the81", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"2", " ", 
            RowBox[{"a", "/", "n"}], " ", 
            RowBox[{"g1", "[", 
             RowBox[{"[", "i", "]"}], "]"}]}], "+", "1"}], ",", 
          RowBox[{"2", " ", 
           RowBox[{"b", "/", "n"}], " ", 
           RowBox[{"g1", "[", 
            RowBox[{"[", "i", "]"}], "]"}]}], ",", "q"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "1", ",", "8"}], "}"}]}], "]"}], "+", 
      RowBox[{
       RowBox[{"E", "^", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "I"}], " ", "Pi", " ", 
          RowBox[{"a", "/", "n"}], " ", "sg1"}], ")"}]}], 
       RowBox[{"Product", "[", 
        RowBox[{
         RowBox[{"the81", "[", 
          RowBox[{
           RowBox[{"2", " ", 
            RowBox[{"a", "/", "n"}], " ", 
            RowBox[{"g1", "[", 
             RowBox[{"[", "i", "]"}], "]"}]}], ",", 
           RowBox[{"1", "+", 
            RowBox[{"2", " ", 
             RowBox[{"b", "/", "n"}], " ", 
             RowBox[{"g1", "[", 
              RowBox[{"[", "i", "]"}], "]"}]}]}], ",", "q"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "1", ",", "8"}], "}"}]}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"E", "^", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "I"}], " ", "Pi", " ", 
          RowBox[{"a", "/", "n"}], " ", "sg1"}], ")"}]}], 
       RowBox[{"Product", "[", 
        RowBox[{
         RowBox[{"the81", "[", 
          RowBox[{
           RowBox[{"1", "+", 
            RowBox[{"2", " ", 
             RowBox[{"a", "/", "n"}], " ", 
             RowBox[{"g1", "[", 
              RowBox[{"[", "i", "]"}], "]"}]}]}], ",", 
           RowBox[{"1", "+", 
            RowBox[{"2", " ", 
             RowBox[{"b", "/", "n"}], " ", 
             RowBox[{"g1", "[", 
              RowBox[{"[", "i", "]"}], "]"}]}]}], ",", "q"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "1", ",", "8"}], "}"}]}], "]"}]}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Z2", "[", 
     RowBox[{"a_", ",", "b_", ",", "q_", ",", "z_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{"1", "/", "2"}], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"the8", "[", 
          RowBox[{"0", ",", "0", ",", "q", ",", "z"}], "]"}], "^", "2"}], 
        RowBox[{"Product", "[", 
         RowBox[{
          RowBox[{"the81", "[", 
           RowBox[{
            RowBox[{"2", " ", 
             RowBox[{"a", "/", "n"}], " ", 
             RowBox[{"g2", "[", 
              RowBox[{"[", "i", "]"}], "]"}]}], ",", 
            RowBox[{"2", " ", 
             RowBox[{"b", "/", "n"}], " ", 
             RowBox[{"g2", "[", 
              RowBox[{"[", "i", "]"}], "]"}]}], ",", "q"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "1", ",", "6"}], "}"}]}], "]"}]}], "+", 
       RowBox[{
        RowBox[{
         RowBox[{"the8", "[", 
          RowBox[{"1", ",", "0", ",", "q", ",", "z"}], "]"}], "^", "2"}], 
        RowBox[{"Product", "[", 
         RowBox[{
          RowBox[{"the81", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"2", " ", 
              RowBox[{"a", "/", "n"}], " ", 
              RowBox[{"g2", "[", 
               RowBox[{"[", "i", "]"}], "]"}]}], "+", "1"}], ",", 
            RowBox[{"2", " ", 
             RowBox[{"b", "/", "n"}], " ", 
             RowBox[{"g2", "[", 
              RowBox[{"[", "i", "]"}], "]"}]}], ",", "q"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "1", ",", "6"}], "}"}]}], "]"}]}], "+", 
       RowBox[{
        RowBox[{
         RowBox[{"the8", "[", 
          RowBox[{"0", ",", "1", ",", "q", ",", "z"}], "]"}], "^", "2"}], 
        RowBox[{"E", "^", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "I"}], " ", "Pi", " ", 
           RowBox[{"a", "/", "n"}], " ", "sg2"}], ")"}]}], 
        RowBox[{"Product", "[", 
         RowBox[{
          RowBox[{"the81", "[", 
           RowBox[{
            RowBox[{"2", " ", 
             RowBox[{"a", "/", "n"}], " ", 
             RowBox[{"g2", "[", 
              RowBox[{"[", "i", "]"}], "]"}]}], ",", 
            RowBox[{"1", "+", 
             RowBox[{"2", " ", 
              RowBox[{"b", "/", "n"}], " ", 
              RowBox[{"g2", "[", 
               RowBox[{"[", "i", "]"}], "]"}]}]}], ",", "q"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "1", ",", "6"}], "}"}]}], "]"}]}], "+", 
       RowBox[{
        RowBox[{
         RowBox[{"the8", "[", 
          RowBox[{"1", ",", "1", ",", "q", ",", "z"}], "]"}], "^", "2"}], 
        RowBox[{"E", "^", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "I"}], " ", "Pi", " ", 
           RowBox[{"a", "/", "n"}], " ", "sg2"}], ")"}]}], 
        RowBox[{"Product", "[", 
         RowBox[{
          RowBox[{"the81", "[", 
           RowBox[{
            RowBox[{"1", "+", 
             RowBox[{"2", " ", 
              RowBox[{"a", "/", "n"}], " ", 
              RowBox[{"g2", "[", 
               RowBox[{"[", "i", "]"}], "]"}]}]}], ",", 
            RowBox[{"1", "+", 
             RowBox[{"2", " ", 
              RowBox[{"b", "/", "n"}], " ", 
              RowBox[{"g2", "[", 
               RowBox[{"[", "i", "]"}], "]"}]}]}], ",", "q"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "1", ",", "6"}], "}"}]}], "]"}]}]}], ")"}]}]}], 
   ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"f01", "=", 
   RowBox[{
    RowBox[{"Series", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Z1", "[", 
        RowBox[{"0", ",", "1", ",", "q"}], "]"}], 
       RowBox[{"Z2", "[", 
        RowBox[{"0", ",", "1", ",", "q", ",", "z"}], "]"}], " ", 
       RowBox[{"Zk3", "[", 
        RowBox[{"0", ",", "1", ",", "q"}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"q", ",", "0", ",", "5"}], "}"}]}], "]"}], "//", 
    "FullSimplify"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"f02", "=", 
   RowBox[{
    RowBox[{"Series", "[", 
     RowBox[{
      RowBox[{"4", " ", 
       RowBox[{"Z1", "[", 
        RowBox[{"0", ",", "2", ",", "q"}], "]"}], 
       RowBox[{"Z2", "[", 
        RowBox[{"0", ",", "2", ",", "q", ",", "z"}], "]"}], " ", 
       RowBox[{"Zk3", "[", 
        RowBox[{"0", ",", "2", ",", "q"}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"q", ",", "0", ",", "5"}], "}"}]}], "]"}], "//", 
    "FullSimplify"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"f03", "=", 
   RowBox[{
    RowBox[{"Series", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Z1", "[", 
        RowBox[{"0", ",", "3", ",", "q"}], "]"}], 
       RowBox[{"Z2", "[", 
        RowBox[{"0", ",", "3", ",", "q", ",", "z"}], "]"}], " ", 
       RowBox[{"Zk3", "[", 
        RowBox[{"0", ",", "3", ",", "q"}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"q", ",", "0", ",", "5"}], "}"}]}], "]"}], "//", 
    "FullSimplify"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"f10", "=", 
   RowBox[{
    RowBox[{"Series", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Z1", "[", 
        RowBox[{"1", ",", "0", ",", "q"}], "]"}], 
       RowBox[{"Z2", "[", 
        RowBox[{"1", ",", "0", ",", "q", ",", "z"}], "]"}], " ", 
       RowBox[{"Zk3", "[", 
        RowBox[{"1", ",", "0", ",", "q"}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"q", ",", "0", ",", "5"}], "}"}]}], "]"}], "//", 
    "FullSimplify"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"f20", "=", 
   RowBox[{
    RowBox[{"Series", "[", 
     RowBox[{
      RowBox[{"4", " ", 
       RowBox[{"Z1", "[", 
        RowBox[{"2", ",", "0", ",", "q"}], "]"}], 
       RowBox[{"Z2", "[", 
        RowBox[{"2", ",", "0", ",", "q", ",", "z"}], "]"}], " ", 
       RowBox[{"Zk3", "[", 
        RowBox[{"2", ",", "0", ",", "q"}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"q", ",", "0", ",", "5"}], "}"}]}], "]"}], "//", 
    "FullSimplify"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"f30", "=", 
   RowBox[{
    RowBox[{"Series", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Z1", "[", 
        RowBox[{"3", ",", "0", ",", "q"}], "]"}], 
       RowBox[{"Z2", "[", 
        RowBox[{"3", ",", "0", ",", "q", ",", "z"}], "]"}], " ", 
       RowBox[{"Zk3", "[", 
        RowBox[{"3", ",", "0", ",", "q"}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"q", ",", "0", ",", "5"}], "}"}]}], "]"}], "//", 
    "FullSimplify"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"f11", "=", 
   RowBox[{
    RowBox[{"Series", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"E", "^", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], " ", "Pi", " ", "I", " ", 
          RowBox[{"2", "/", 
           RowBox[{"(", "16", ")"}]}]}], ")"}]}], 
       RowBox[{"Z1", "[", 
        RowBox[{"1", ",", "1", ",", "q"}], "]"}], 
       RowBox[{"Z2", "[", 
        RowBox[{"1", ",", "1", ",", "q", ",", "z"}], "]"}], " ", 
       RowBox[{"Zk3", "[", 
        RowBox[{"1", ",", "1", ",", "q"}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"q", ",", "0", ",", "5"}], "}"}]}], "]"}], "//", 
    "FullSimplify"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"f12", "=", 
   RowBox[{
    RowBox[{"Series", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"E", "^", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "4"}], " ", "Pi", " ", "I", " ", 
          RowBox[{"2", "/", 
           RowBox[{"(", "16", ")"}]}]}], ")"}]}], 
       RowBox[{"Z1", "[", 
        RowBox[{"1", ",", "2", ",", "q"}], "]"}], 
       RowBox[{"Z2", "[", 
        RowBox[{"1", ",", "2", ",", "q", ",", "z"}], "]"}], " ", 
       RowBox[{"Zk3", "[", 
        RowBox[{"1", ",", "2", ",", "q"}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"q", ",", "0", ",", "5"}], "}"}]}], "]"}], "//", 
    "FullSimplify"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"f13", "=", 
   RowBox[{
    RowBox[{"Series", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"E", "^", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "6"}], " ", "Pi", " ", "I", " ", 
          RowBox[{"2", "/", 
           RowBox[{"(", "16", ")"}]}]}], ")"}]}], 
       RowBox[{"Z1", "[", 
        RowBox[{"1", ",", "3", ",", "q"}], "]"}], 
       RowBox[{"Z2", "[", 
        RowBox[{"1", ",", "3", ",", "q", ",", "z"}], "]"}], " ", 
       RowBox[{"Zk3", "[", 
        RowBox[{"1", ",", "3", ",", "q"}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"q", ",", "0", ",", "5"}], "}"}]}], "]"}], "//", 
    "FullSimplify"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"f21", "=", 
   RowBox[{
    RowBox[{"Series", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"E", "^", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "4"}], " ", "Pi", " ", "I", " ", 
          RowBox[{"2", "/", 
           RowBox[{"(", "16", ")"}]}]}], ")"}]}], 
       RowBox[{"Z1", "[", 
        RowBox[{"2", ",", "1", ",", "q"}], "]"}], 
       RowBox[{"Z2", "[", 
        RowBox[{"2", ",", "1", ",", "q", ",", "z"}], "]"}], " ", 
       RowBox[{"Zk3", "[", 
        RowBox[{"2", ",", "1", ",", "q"}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"q", ",", "0", ",", "5"}], "}"}]}], "]"}], "//", 
    "FullSimplify"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"f22", "=", 
   RowBox[{
    RowBox[{"Series", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"E", "^", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], " ", "Pi", " ", "I", " ", 
          RowBox[{"8", "/", 
           RowBox[{"(", "16", ")"}]}]}], ")"}]}], "4", 
       RowBox[{"Z1", "[", 
        RowBox[{"2", ",", "2", ",", "q"}], "]"}], 
       RowBox[{"Z2", "[", 
        RowBox[{"2", ",", "2", ",", "q", ",", "z"}], "]"}], " ", 
       RowBox[{"Zk3", "[", 
        RowBox[{"2", ",", "2", ",", "q"}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"q", ",", "0", ",", "5"}], "}"}]}], "]"}], "//", 
    "FullSimplify"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"f23", "=", 
   RowBox[{
    RowBox[{"Series", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"E", "^", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], " ", "Pi", " ", "I", " ", 
          RowBox[{
           RowBox[{"(", "12", ")"}], "/", 
           RowBox[{"(", "16", ")"}]}]}], ")"}]}], 
       RowBox[{"Z1", "[", 
        RowBox[{"2", ",", "3", ",", "q"}], "]"}], 
       RowBox[{"Z2", "[", 
        RowBox[{"2", ",", "3", ",", "q", ",", "z"}], "]"}], " ", 
       RowBox[{"Zk3", "[", 
        RowBox[{"2", ",", "3", ",", "q"}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"q", ",", "0", ",", "5"}], "}"}]}], "]"}], "//", 
    "FullSimplify"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"f31", "=", 
   RowBox[{
    RowBox[{"Series", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"E", "^", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "6"}], " ", "Pi", " ", "I", " ", 
          RowBox[{"2", "/", 
           RowBox[{"(", "16", ")"}]}]}], ")"}]}], 
       RowBox[{"Z1", "[", 
        RowBox[{"3", ",", "1", ",", "q"}], "]"}], 
       RowBox[{"Z2", "[", 
        RowBox[{"3", ",", "1", ",", "q", ",", "z"}], "]"}], " ", 
       RowBox[{"Zk3", "[", 
        RowBox[{"3", ",", "1", ",", "q"}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"q", ",", "0", ",", "5"}], "}"}]}], "]"}], "//", 
    "FullSimplify"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"f32", "=", 
   RowBox[{
    RowBox[{"Series", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"E", "^", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], " ", "Pi", " ", "I", " ", 
          RowBox[{
           RowBox[{"(", "12", ")"}], "/", 
           RowBox[{"(", "16", ")"}]}]}], ")"}]}], 
       RowBox[{"Z1", "[", 
        RowBox[{"3", ",", "2", ",", "q"}], "]"}], 
       RowBox[{"Z2", "[", 
        RowBox[{"3", ",", "2", ",", "q", ",", "z"}], "]"}], " ", 
       RowBox[{"Zk3", "[", 
        RowBox[{"3", ",", "2", ",", "q"}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"q", ",", "0", ",", "5"}], "}"}]}], "]"}], "//", 
    "FullSimplify"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"f33", "=", 
    RowBox[{
     RowBox[{"Series", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"E", "^", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], " ", "Pi", " ", "I", " ", 
           RowBox[{
            RowBox[{"(", "18", ")"}], "/", 
            RowBox[{"(", "16", ")"}]}]}], ")"}]}], 
        RowBox[{"Z1", "[", 
         RowBox[{"3", ",", "3", ",", "q"}], "]"}], 
        RowBox[{"Z2", "[", 
         RowBox[{"3", ",", "3", ",", "q", ",", "z"}], "]"}], " ", 
        RowBox[{"Zk3", "[", 
         RowBox[{"3", ",", "3", ",", "q"}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"q", ",", "0", ",", "5"}], "}"}]}], "]"}], "//", 
     "FullSimplify"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"f01", "+", "f02", "+", "f03", "+", "f21", "+", "f23", "-", 
   RowBox[{"Series", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"e41", "[", 
       RowBox[{"q", ",", "z"}], "]"}], "2", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"e6", "[", "q", "]"}], "+", 
         RowBox[{"2", 
          RowBox[{"ep", "[", 
           RowBox[{"2", ",", "q", ",", "1"}], "]"}], 
          RowBox[{"e4", "[", "q", "]"}]}]}], ")"}], "/", "3"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"q", ",", "0", ",", "5"}], "}"}]}], "]"}]}], "//", 
  "FullSimplify"}]}], "Input",
 CellChangeTimes->{{3.685693861249199*^9, 3.685693906585792*^9}}],

Cell[BoxData[
 InterpretationBox[
  SuperscriptBox[
   RowBox[{"O", "[", "q", "]"}], 
   RowBox[{"121", "/", "24"}]],
  SeriesData[$CellContext`q, 0, {}, 121, 121, 24],
  Editable->False]], "Output",
 CellChangeTimes->{3.6856939227967196`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"g1", ":=", 
   RowBox[{"{", 
    RowBox[{
    "3", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     "0"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"g2", ":=", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     "0"}], "}"}]}], ";", " ", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"n1", "=", "24"}], ",", " ", 
    RowBox[{"n2", "=", "0"}], ",", " ", 
    RowBox[{"b", "=", "0"}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{"sg1", "=", 
   RowBox[{"Sum", "[", 
    RowBox[{
     RowBox[{"g1", "[", 
      RowBox[{"[", "i", "]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", "8"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"sg2", "=", 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{"g2", "[", 
       RowBox[{"[", "i", "]"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", "8"}], "}"}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Z1", "[", 
    RowBox[{"a_", ",", "b_", ",", "q_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"1", "/", "2"}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"Product", "[", 
       RowBox[{
        RowBox[{"the81", "[", 
         RowBox[{
          RowBox[{"2", " ", 
           RowBox[{"a", "/", "n"}], " ", 
           RowBox[{"g1", "[", 
            RowBox[{"[", "i", "]"}], "]"}]}], ",", 
          RowBox[{"2", " ", 
           RowBox[{"b", "/", "n"}], " ", 
           RowBox[{"g1", "[", 
            RowBox[{"[", "i", "]"}], "]"}]}], ",", "q"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "1", ",", "8"}], "}"}]}], "]"}], "+", 
      RowBox[{"Product", "[", 
       RowBox[{
        RowBox[{"the81", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"2", " ", 
            RowBox[{"a", "/", "n"}], " ", 
            RowBox[{"g1", "[", 
             RowBox[{"[", "i", "]"}], "]"}]}], "+", "1"}], ",", 
          RowBox[{"2", " ", 
           RowBox[{"b", "/", "n"}], " ", 
           RowBox[{"g1", "[", 
            RowBox[{"[", "i", "]"}], "]"}]}], ",", "q"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "1", ",", "8"}], "}"}]}], "]"}], "+", 
      RowBox[{
       RowBox[{"E", "^", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "I"}], " ", "Pi", " ", 
          RowBox[{"a", "/", "n"}], " ", "sg1"}], ")"}]}], 
       RowBox[{"Product", "[", 
        RowBox[{
         RowBox[{"the81", "[", 
          RowBox[{
           RowBox[{"2", " ", 
            RowBox[{"a", "/", "n"}], " ", 
            RowBox[{"g1", "[", 
             RowBox[{"[", "i", "]"}], "]"}]}], ",", 
           RowBox[{"1", "+", 
            RowBox[{"2", " ", 
             RowBox[{"b", "/", "n"}], " ", 
             RowBox[{"g1", "[", 
              RowBox[{"[", "i", "]"}], "]"}]}]}], ",", "q"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "1", ",", "8"}], "}"}]}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"E", "^", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "I"}], " ", "Pi", " ", 
          RowBox[{"a", "/", "n"}], " ", "sg1"}], ")"}]}], 
       RowBox[{"Product", "[", 
        RowBox[{
         RowBox[{"the81", "[", 
          RowBox[{
           RowBox[{"1", "+", 
            RowBox[{"2", " ", 
             RowBox[{"a", "/", "n"}], " ", 
             RowBox[{"g1", "[", 
              RowBox[{"[", "i", "]"}], "]"}]}]}], ",", 
           RowBox[{"1", "+", 
            RowBox[{"2", " ", 
             RowBox[{"b", "/", "n"}], " ", 
             RowBox[{"g1", "[", 
              RowBox[{"[", "i", "]"}], "]"}]}]}], ",", "q"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "1", ",", "8"}], "}"}]}], "]"}]}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Z2", "[", 
    RowBox[{"a_", ",", "b_", ",", "q_", ",", "z_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"1", "/", "2"}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"the8", "[", 
         RowBox[{"0", ",", "0", ",", "q", ",", "z"}], "]"}], "^", "2"}], 
       RowBox[{"Product", "[", 
        RowBox[{
         RowBox[{"the81", "[", 
          RowBox[{
           RowBox[{"2", " ", 
            RowBox[{"a", "/", "n"}], " ", 
            RowBox[{"g2", "[", 
             RowBox[{"[", "i", "]"}], "]"}]}], ",", 
           RowBox[{"2", " ", 
            RowBox[{"b", "/", "n"}], " ", 
            RowBox[{"g2", "[", 
             RowBox[{"[", "i", "]"}], "]"}]}], ",", "q"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "1", ",", "6"}], "}"}]}], "]"}]}], "+", 
      RowBox[{
       RowBox[{
        RowBox[{"the8", "[", 
         RowBox[{"1", ",", "0", ",", "q", ",", "z"}], "]"}], "^", "2"}], 
       RowBox[{"Product", "[", 
        RowBox[{
         RowBox[{"the81", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"2", " ", 
             RowBox[{"a", "/", "n"}], " ", 
             RowBox[{"g2", "[", 
              RowBox[{"[", "i", "]"}], "]"}]}], "+", "1"}], ",", 
           RowBox[{"2", " ", 
            RowBox[{"b", "/", "n"}], " ", 
            RowBox[{"g2", "[", 
             RowBox[{"[", "i", "]"}], "]"}]}], ",", "q"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "1", ",", "6"}], "}"}]}], "]"}]}], "+", 
      RowBox[{
       RowBox[{
        RowBox[{"the8", "[", 
         RowBox[{"0", ",", "1", ",", "q", ",", "z"}], "]"}], "^", "2"}], 
       RowBox[{"E", "^", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "I"}], " ", "Pi", " ", 
          RowBox[{"a", "/", "n"}], " ", "sg2"}], ")"}]}], 
       RowBox[{"Product", "[", 
        RowBox[{
         RowBox[{"the81", "[", 
          RowBox[{
           RowBox[{"2", " ", 
            RowBox[{"a", "/", "n"}], " ", 
            RowBox[{"g2", "[", 
             RowBox[{"[", "i", "]"}], "]"}]}], ",", 
           RowBox[{"1", "+", 
            RowBox[{"2", " ", 
             RowBox[{"b", "/", "n"}], " ", 
             RowBox[{"g2", "[", 
              RowBox[{"[", "i", "]"}], "]"}]}]}], ",", "q"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "1", ",", "6"}], "}"}]}], "]"}]}], "+", 
      RowBox[{
       RowBox[{
        RowBox[{"the8", "[", 
         RowBox[{"1", ",", "1", ",", "q", ",", "z"}], "]"}], "^", "2"}], 
       RowBox[{"E", "^", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "I"}], " ", "Pi", " ", 
          RowBox[{"a", "/", "n"}], " ", "sg2"}], ")"}]}], 
       RowBox[{"Product", "[", 
        RowBox[{
         RowBox[{"the81", "[", 
          RowBox[{
           RowBox[{"1", "+", 
            RowBox[{"2", " ", 
             RowBox[{"a", "/", "n"}], " ", 
             RowBox[{"g2", "[", 
              RowBox[{"[", "i", "]"}], "]"}]}]}], ",", 
           RowBox[{"1", "+", 
            RowBox[{"2", " ", 
             RowBox[{"b", "/", "n"}], " ", 
             RowBox[{"g2", "[", 
              RowBox[{"[", "i", "]"}], "]"}]}]}], ",", "q"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "1", ",", "6"}], "}"}]}], "]"}]}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"f01", "=", 
   RowBox[{
    RowBox[{"Series", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Z1", "[", 
        RowBox[{"0", ",", "1", ",", "q"}], "]"}], 
       RowBox[{"Z2", "[", 
        RowBox[{"0", ",", "1", ",", "q", ",", "z"}], "]"}], " ", 
       RowBox[{"Zk3", "[", 
        RowBox[{"0", ",", "1", ",", "q"}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"q", ",", "0", ",", "5"}], "}"}]}], "]"}], "//", 
    "FullSimplify"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"f02", "=", 
   RowBox[{
    RowBox[{"Series", "[", 
     RowBox[{
      RowBox[{"4", " ", 
       RowBox[{"Z1", "[", 
        RowBox[{"0", ",", "2", ",", "q"}], "]"}], 
       RowBox[{"Z2", "[", 
        RowBox[{"0", ",", "2", ",", "q", ",", "z"}], "]"}], " ", 
       RowBox[{"Zk3", "[", 
        RowBox[{"0", ",", "2", ",", "q"}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"q", ",", "0", ",", "5"}], "}"}]}], "]"}], "//", 
    "FullSimplify"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"f03", "=", 
   RowBox[{
    RowBox[{"Series", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Z1", "[", 
        RowBox[{"0", ",", "3", ",", "q"}], "]"}], 
       RowBox[{"Z2", "[", 
        RowBox[{"0", ",", "3", ",", "q", ",", "z"}], "]"}], " ", 
       RowBox[{"Zk3", "[", 
        RowBox[{"0", ",", "3", ",", "q"}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"q", ",", "0", ",", "5"}], "}"}]}], "]"}], "//", 
    "FullSimplify"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"f10", "=", 
   RowBox[{
    RowBox[{"Series", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Z1", "[", 
        RowBox[{"1", ",", "0", ",", "q"}], "]"}], 
       RowBox[{"Z2", "[", 
        RowBox[{"1", ",", "0", ",", "q", ",", "z"}], "]"}], " ", 
       RowBox[{"Zk3", "[", 
        RowBox[{"1", ",", "0", ",", "q"}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"q", ",", "0", ",", "5"}], "}"}]}], "]"}], "//", 
    "FullSimplify"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"f20", "=", 
   RowBox[{
    RowBox[{"Series", "[", 
     RowBox[{
      RowBox[{"4", " ", 
       RowBox[{"Z1", "[", 
        RowBox[{"2", ",", "0", ",", "q"}], "]"}], 
       RowBox[{"Z2", "[", 
        RowBox[{"2", ",", "0", ",", "q", ",", "z"}], "]"}], " ", 
       RowBox[{"Zk3", "[", 
        RowBox[{"2", ",", "0", ",", "q"}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"q", ",", "0", ",", "5"}], "}"}]}], "]"}], "//", 
    "FullSimplify"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"f30", "=", 
   RowBox[{
    RowBox[{"Series", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Z1", "[", 
        RowBox[{"3", ",", "0", ",", "q"}], "]"}], 
       RowBox[{"Z2", "[", 
        RowBox[{"3", ",", "0", ",", "q", ",", "z"}], "]"}], " ", 
       RowBox[{"Zk3", "[", 
        RowBox[{"3", ",", "0", ",", "q"}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"q", ",", "0", ",", "5"}], "}"}]}], "]"}], "//", 
    "FullSimplify"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"f11", "=", 
   RowBox[{
    RowBox[{"Series", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"E", "^", 
        RowBox[{"(", 
         RowBox[{"Pi", " ", 
          RowBox[{"I", "/", "2"}]}], ")"}]}], " ", 
       RowBox[{"E", "^", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], " ", "Pi", " ", "I", " ", 
          RowBox[{
           RowBox[{"(", "10", ")"}], "/", 
           RowBox[{"(", "16", ")"}]}]}], ")"}]}], 
       RowBox[{"Z1", "[", 
        RowBox[{"1", ",", "1", ",", "q"}], "]"}], 
       RowBox[{"Z2", "[", 
        RowBox[{"1", ",", "1", ",", "q", ",", "z"}], "]"}], " ", 
       RowBox[{"Zk3", "[", 
        RowBox[{"1", ",", "1", ",", "q"}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"q", ",", "0", ",", "5"}], "}"}]}], "]"}], "//", 
    "FullSimplify"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"f12", "=", 
   RowBox[{
    RowBox[{"Series", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"E", "^", 
        RowBox[{"(", 
         RowBox[{"Pi", " ", "I"}], ")"}]}], 
       RowBox[{"E", "^", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "4"}], " ", "Pi", " ", "I", " ", 
          RowBox[{
           RowBox[{"(", "10", ")"}], "/", 
           RowBox[{"(", "16", ")"}]}]}], ")"}]}], 
       RowBox[{"Z1", "[", 
        RowBox[{"1", ",", "2", ",", "q"}], "]"}], 
       RowBox[{"Z2", "[", 
        RowBox[{"1", ",", "2", ",", "q", ",", "z"}], "]"}], " ", 
       RowBox[{"Zk3", "[", 
        RowBox[{"1", ",", "2", ",", "q"}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"q", ",", "0", ",", "5"}], "}"}]}], "]"}], "//", 
    "FullSimplify"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"f13", "=", 
   RowBox[{
    RowBox[{"Series", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"E", "^", 
        RowBox[{"(", 
         RowBox[{"3", "Pi", " ", 
          RowBox[{"I", "/", "2"}]}], ")"}]}], " ", 
       RowBox[{"E", "^", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "6"}], " ", "Pi", " ", "I", " ", 
          RowBox[{
           RowBox[{"(", "10", ")"}], "/", 
           RowBox[{"(", "16", ")"}]}]}], ")"}]}], 
       RowBox[{"Z1", "[", 
        RowBox[{"1", ",", "3", ",", "q"}], "]"}], 
       RowBox[{"Z2", "[", 
        RowBox[{"1", ",", "3", ",", "q", ",", "z"}], "]"}], " ", 
       RowBox[{"Zk3", "[", 
        RowBox[{"1", ",", "3", ",", "q"}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"q", ",", "0", ",", "5"}], "}"}]}], "]"}], "//", 
    "FullSimplify"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"f21", "=", 
   RowBox[{
    RowBox[{"Series", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"E", "^", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "Pi", " ", "I"}], ")"}]}], 
       RowBox[{"E", "^", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "4"}], " ", "Pi", " ", "I", " ", 
          RowBox[{
           RowBox[{"(", "10", ")"}], "/", 
           RowBox[{"(", "16", ")"}]}]}], ")"}]}], 
       RowBox[{"Z1", "[", 
        RowBox[{"2", ",", "1", ",", "q"}], "]"}], 
       RowBox[{"Z2", "[", 
        RowBox[{"2", ",", "1", ",", "q", ",", "z"}], "]"}], " ", 
       RowBox[{"Zk3", "[", 
        RowBox[{"2", ",", "1", ",", "q"}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"q", ",", "0", ",", "5"}], "}"}]}], "]"}], "//", 
    "FullSimplify"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"f22", "=", 
   RowBox[{
    RowBox[{"Series", "[", 
     RowBox[{
      RowBox[{"4", " ", 
       RowBox[{"E", "^", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "8"}], " ", "Pi", " ", "I", " ", 
          RowBox[{
           RowBox[{"(", "10", ")"}], "/", 
           RowBox[{"(", "16", ")"}]}]}], ")"}]}], 
       RowBox[{"Z1", "[", 
        RowBox[{"2", ",", "2", ",", "q"}], "]"}], 
       RowBox[{"Z2", "[", 
        RowBox[{"2", ",", "2", ",", "q", ",", "z"}], "]"}], " ", 
       RowBox[{"Zk3", "[", 
        RowBox[{"2", ",", "2", ",", "q"}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"q", ",", "0", ",", "5"}], "}"}]}], "]"}], "//", 
    "FullSimplify"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"f23", "=", 
   RowBox[{
    RowBox[{"Series", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"E", "^", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "Pi"}], " ", "I"}], ")"}]}], 
       RowBox[{"E", "^", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "12"}], " ", "Pi", " ", "I", " ", 
          RowBox[{
           RowBox[{"(", "10", ")"}], "/", 
           RowBox[{"(", "16", ")"}]}]}], ")"}]}], 
       RowBox[{"Z1", "[", 
        RowBox[{"2", ",", "3", ",", "q"}], "]"}], 
       RowBox[{"Z2", "[", 
        RowBox[{"2", ",", "3", ",", "q", ",", "z"}], "]"}], " ", 
       RowBox[{"Zk3", "[", 
        RowBox[{"2", ",", "3", ",", "q"}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"q", ",", "0", ",", "5"}], "}"}]}], "]"}], "//", 
    "FullSimplify"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"f31", "=", 
   RowBox[{
    RowBox[{"Series", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"E", "^", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "Pi"}], " ", 
          RowBox[{"I", "/", "2"}]}], ")"}]}], " ", 
       RowBox[{"E", "^", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "6"}], " ", "Pi", " ", "I", " ", 
          RowBox[{
           RowBox[{"(", "10", ")"}], "/", 
           RowBox[{"(", "16", ")"}]}]}], ")"}]}], 
       RowBox[{"Z1", "[", 
        RowBox[{"3", ",", "1", ",", "q"}], "]"}], 
       RowBox[{"Z2", "[", 
        RowBox[{"3", ",", "1", ",", "q", ",", "z"}], "]"}], " ", 
       RowBox[{"Zk3", "[", 
        RowBox[{"3", ",", "1", ",", "q"}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"q", ",", "0", ",", "5"}], "}"}]}], "]"}], "//", 
    "FullSimplify"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"f32", "=", 
   RowBox[{
    RowBox[{"Series", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"E", "^", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "Pi"}], " ", "I"}], ")"}]}], 
       RowBox[{"E", "^", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "12"}], " ", "Pi", " ", "I", " ", 
          RowBox[{
           RowBox[{"(", "10", ")"}], "/", 
           RowBox[{"(", "16", ")"}]}]}], ")"}]}], 
       RowBox[{"Z1", "[", 
        RowBox[{"3", ",", "2", ",", "q"}], "]"}], 
       RowBox[{"Z2", "[", 
        RowBox[{"3", ",", "2", ",", "q", ",", "z"}], "]"}], " ", 
       RowBox[{"Zk3", "[", 
        RowBox[{"3", ",", "2", ",", "q"}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"q", ",", "0", ",", "5"}], "}"}]}], "]"}], "//", 
    "FullSimplify"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"f33", "=", 
    RowBox[{
     RowBox[{"Series", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"E", "^", 
         RowBox[{"(", 
          RowBox[{"Pi", " ", 
           RowBox[{"I", "/", "2"}]}], ")"}]}], 
        RowBox[{"E", "^", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "18"}], " ", "Pi", " ", "I", " ", 
           RowBox[{
            RowBox[{"(", "10", ")"}], "/", 
            RowBox[{"(", "16", ")"}]}]}], ")"}]}], 
        RowBox[{"Z1", "[", 
         RowBox[{"3", ",", "3", ",", "q"}], "]"}], 
        RowBox[{"Z2", "[", 
         RowBox[{"3", ",", "3", ",", "q", ",", "z"}], "]"}], " ", 
        RowBox[{"Zk3", "[", 
         RowBox[{"3", ",", "3", ",", "q"}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"q", ",", "0", ",", "5"}], "}"}]}], "]"}], "//", 
     "FullSimplify"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"f01", "+", "f02", "+", "f03", "+", "f21", "+", "f23", "-", 
   RowBox[{"Series", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"2", "/", "3"}], " ", 
      RowBox[{"e41", "[", 
       RowBox[{"q", ",", "z"}], "]"}], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"e6", "[", "q", "]"}], "+", 
        RowBox[{"2", 
         RowBox[{"e4", "[", "q", "]"}], 
         RowBox[{"ep", "[", 
          RowBox[{"2", ",", "q", ",", "1"}], "]"}]}]}], ")"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"q", ",", "0", ",", "5"}], "}"}]}], "]"}]}], "//", 
  "FullSimplify"}]}], "Input",
 CellChangeTimes->{{3.685690248437724*^9, 3.6856903213078265`*^9}}],

Cell[BoxData[
 InterpretationBox[
  SuperscriptBox[
   RowBox[{"O", "[", "q", "]"}], 
   RowBox[{"121", "/", "24"}]],
  SeriesData[$CellContext`q, 0, {}, 121, 121, 24],
  Editable->False]], "Output",
 CellChangeTimes->{3.6856903550078735`*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"g1", ":=", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"g2", ":=", 
     RowBox[{"{", 
      RowBox[{
      "2", ",", "2", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"sg1", "=", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{"g1", "[", 
        RowBox[{"[", "i", "]"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", "8"}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"sg2", "=", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{"g2", "[", 
        RowBox[{"[", "i", "]"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", "8"}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Z1", "[", 
      RowBox[{"a_", ",", "b_", ",", "q_"}], "]"}], ":=", 
     RowBox[{
      RowBox[{"1", "/", "2"}], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Product", "[", 
         RowBox[{
          RowBox[{"the81", "[", 
           RowBox[{
            RowBox[{"2", " ", 
             RowBox[{"a", "/", "n"}], " ", 
             RowBox[{"g1", "[", 
              RowBox[{"[", "i", "]"}], "]"}]}], ",", 
            RowBox[{"2", " ", 
             RowBox[{"b", "/", "n"}], " ", 
             RowBox[{"g1", "[", 
              RowBox[{"[", "i", "]"}], "]"}]}], ",", "q"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "1", ",", "8"}], "}"}]}], "]"}], "+", 
        RowBox[{"Product", "[", 
         RowBox[{
          RowBox[{"the81", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"2", " ", 
              RowBox[{"a", "/", "n"}], " ", 
              RowBox[{"g1", "[", 
               RowBox[{"[", "i", "]"}], "]"}]}], "+", "1"}], ",", 
            RowBox[{"2", " ", 
             RowBox[{"b", "/", "n"}], " ", 
             RowBox[{"g1", "[", 
              RowBox[{"[", "i", "]"}], "]"}]}], ",", "q"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "1", ",", "8"}], "}"}]}], "]"}], "+", 
        RowBox[{
         RowBox[{"E", "^", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "I"}], " ", "Pi", " ", 
            RowBox[{"a", "/", "n"}], " ", "sg1"}], ")"}]}], 
         RowBox[{"Product", "[", 
          RowBox[{
           RowBox[{"the81", "[", 
            RowBox[{
             RowBox[{"2", " ", 
              RowBox[{"a", "/", "n"}], " ", 
              RowBox[{"g1", "[", 
               RowBox[{"[", "i", "]"}], "]"}]}], ",", 
             RowBox[{"1", "+", 
              RowBox[{"2", " ", 
               RowBox[{"b", "/", "n"}], " ", 
               RowBox[{"g1", "[", 
                RowBox[{"[", "i", "]"}], "]"}]}]}], ",", "q"}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"i", ",", "1", ",", "8"}], "}"}]}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"E", "^", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "I"}], " ", "Pi", " ", 
            RowBox[{"a", "/", "n"}], " ", "sg1"}], ")"}]}], 
         RowBox[{"Product", "[", 
          RowBox[{
           RowBox[{"the81", "[", 
            RowBox[{
             RowBox[{"1", "+", 
              RowBox[{"2", " ", 
               RowBox[{"a", "/", "n"}], " ", 
               RowBox[{"g1", "[", 
                RowBox[{"[", "i", "]"}], "]"}]}]}], ",", 
             RowBox[{"1", "+", 
              RowBox[{"2", " ", 
               RowBox[{"b", "/", "n"}], " ", 
               RowBox[{"g1", "[", 
                RowBox[{"[", "i", "]"}], "]"}]}]}], ",", "q"}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"i", ",", "1", ",", "8"}], "}"}]}], "]"}]}]}], ")"}]}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Z2", "[", 
      RowBox[{"a_", ",", "b_", ",", "q_", ",", "z_"}], "]"}], ":=", 
     RowBox[{
      RowBox[{"1", "/", "2"}], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"the8", "[", 
           RowBox[{"0", ",", "0", ",", "q", ",", "z"}], "]"}], "^", "2"}], 
         RowBox[{"Product", "[", 
          RowBox[{
           RowBox[{"the81", "[", 
            RowBox[{
             RowBox[{"2", " ", 
              RowBox[{"a", "/", "n"}], " ", 
              RowBox[{"g2", "[", 
               RowBox[{"[", "i", "]"}], "]"}]}], ",", 
             RowBox[{"2", " ", 
              RowBox[{"b", "/", "n"}], " ", 
              RowBox[{"g2", "[", 
               RowBox[{"[", "i", "]"}], "]"}]}], ",", "q"}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"i", ",", "1", ",", "6"}], "}"}]}], "]"}]}], "+", 
        RowBox[{
         RowBox[{
          RowBox[{"the8", "[", 
           RowBox[{"1", ",", "0", ",", "q", ",", "z"}], "]"}], "^", "2"}], 
         RowBox[{"Product", "[", 
          RowBox[{
           RowBox[{"the81", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"2", " ", 
               RowBox[{"a", "/", "n"}], " ", 
               RowBox[{"g2", "[", 
                RowBox[{"[", "i", "]"}], "]"}]}], "+", "1"}], ",", 
             RowBox[{"2", " ", 
              RowBox[{"b", "/", "n"}], " ", 
              RowBox[{"g2", "[", 
               RowBox[{"[", "i", "]"}], "]"}]}], ",", "q"}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"i", ",", "1", ",", "6"}], "}"}]}], "]"}]}], "+", 
        RowBox[{
         RowBox[{
          RowBox[{"the8", "[", 
           RowBox[{"0", ",", "1", ",", "q", ",", "z"}], "]"}], "^", "2"}], 
         RowBox[{"E", "^", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "I"}], " ", "Pi", " ", 
            RowBox[{"a", "/", "n"}], " ", "sg2"}], ")"}]}], 
         RowBox[{"Product", "[", 
          RowBox[{
           RowBox[{"the81", "[", 
            RowBox[{
             RowBox[{"2", " ", 
              RowBox[{"a", "/", "n"}], " ", 
              RowBox[{"g2", "[", 
               RowBox[{"[", "i", "]"}], "]"}]}], ",", 
             RowBox[{"1", "+", 
              RowBox[{"2", " ", 
               RowBox[{"b", "/", "n"}], " ", 
               RowBox[{"g2", "[", 
                RowBox[{"[", "i", "]"}], "]"}]}]}], ",", "q"}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"i", ",", "1", ",", "6"}], "}"}]}], "]"}]}], "+", 
        RowBox[{
         RowBox[{
          RowBox[{"the8", "[", 
           RowBox[{"1", ",", "1", ",", "q", ",", "z"}], "]"}], "^", "2"}], 
         RowBox[{"E", "^", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "I"}], " ", "Pi", " ", 
            RowBox[{"a", "/", "n"}], " ", "sg2"}], ")"}]}], 
         RowBox[{"Product", "[", 
          RowBox[{
           RowBox[{"the81", "[", 
            RowBox[{
             RowBox[{"1", "+", 
              RowBox[{"2", " ", 
               RowBox[{"a", "/", "n"}], " ", 
               RowBox[{"g2", "[", 
                RowBox[{"[", "i", "]"}], "]"}]}]}], ",", 
             RowBox[{"1", "+", 
              RowBox[{"2", " ", 
               RowBox[{"b", "/", "n"}], " ", 
               RowBox[{"g2", "[", 
                RowBox[{"[", "i", "]"}], "]"}]}]}], ",", "q"}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"i", ",", "1", ",", "6"}], "}"}]}], "]"}]}]}], ")"}]}]}], 
    ";"}], " ", 
   RowBox[{"(*", 
    RowBox[{"This", " ", "is", " ", "the", " ", "second", " ", 
     SubscriptBox["E", "8"], " ", "lattice", " ", "where", " ", "Wilson", " ",
      "line", " ", "is", " ", "turned", " ", "on"}], "*)"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"f01", "=", 
     RowBox[{
      RowBox[{"Series", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Z1", "[", 
          RowBox[{"0", ",", "1", ",", "q"}], "]"}], 
         RowBox[{"Z2", "[", 
          RowBox[{"0", ",", "1", ",", "q", ",", "z"}], "]"}], " ", 
         RowBox[{"Zk3", "[", 
          RowBox[{"0", ",", "1", ",", "q"}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"q", ",", "0", ",", "10"}], "}"}]}], "]"}], "//", 
      "FullSimplify"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{"f02", "=", 
     RowBox[{
      RowBox[{"Series", "[", 
       RowBox[{
        RowBox[{"4", " ", 
         RowBox[{"Z1", "[", 
          RowBox[{"0", ",", "2", ",", "q"}], "]"}], 
         RowBox[{"Z2", "[", 
          RowBox[{"0", ",", "2", ",", "q", ",", "z"}], "]"}], " ", 
         RowBox[{"Zk3", "[", 
          RowBox[{"0", ",", "2", ",", "q"}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"q", ",", "0", ",", "10"}], "}"}]}], "]"}], "//", 
      "FullSimplify"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{"f03", "=", 
     RowBox[{
      RowBox[{"Series", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Z1", "[", 
          RowBox[{"0", ",", "3", ",", "q"}], "]"}], 
         RowBox[{"Z2", "[", 
          RowBox[{"0", ",", "3", ",", "q", ",", "z"}], "]"}], " ", 
         RowBox[{"Zk3", "[", 
          RowBox[{"0", ",", "3", ",", "q"}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"q", ",", "0", ",", "10"}], "}"}]}], "]"}], "//", 
      "FullSimplify"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"f10", "=", 
     RowBox[{
      RowBox[{"Series", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Z1", "[", 
          RowBox[{"1", ",", "0", ",", "q"}], "]"}], 
         RowBox[{"Z2", "[", 
          RowBox[{"1", ",", "0", ",", "q", ",", "z"}], "]"}], " ", 
         RowBox[{"Zk3", "[", 
          RowBox[{"1", ",", "0", ",", "q"}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"q", ",", "0", ",", "10"}], "}"}]}], "]"}], "//", 
      "FullSimplify"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{"f20", "=", 
     RowBox[{
      RowBox[{"Series", "[", 
       RowBox[{
        RowBox[{"4", " ", 
         RowBox[{"Z1", "[", 
          RowBox[{"2", ",", "0", ",", "q"}], "]"}], 
         RowBox[{"Z2", "[", 
          RowBox[{"2", ",", "0", ",", "q", ",", "z"}], "]"}], " ", 
         RowBox[{"Zk3", "[", 
          RowBox[{"2", ",", "0", ",", "q"}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"q", ",", "0", ",", "10"}], "}"}]}], "]"}], "//", 
      "FullSimplify"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{"f30", "=", 
     RowBox[{
      RowBox[{"Series", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Z1", "[", 
          RowBox[{"3", ",", "0", ",", "q"}], "]"}], 
         RowBox[{"Z2", "[", 
          RowBox[{"3", ",", "0", ",", "q", ",", "z"}], "]"}], " ", 
         RowBox[{"Zk3", "[", 
          RowBox[{"3", ",", "0", ",", "q"}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"q", ",", "0", ",", "10"}], "}"}]}], "]"}], "//", 
      "FullSimplify"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"f11", "=", 
     RowBox[{
      RowBox[{"Series", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"E", "^", 
          RowBox[{"(", 
           RowBox[{"Pi", " ", 
            RowBox[{"I", "/", "2"}]}], ")"}]}], " ", 
         RowBox[{"E", "^", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], " ", "Pi", " ", "I", " ", 
            RowBox[{
             RowBox[{"(", "10", ")"}], "/", 
             RowBox[{"(", "16", ")"}]}]}], ")"}]}], 
         RowBox[{"Z1", "[", 
          RowBox[{"1", ",", "1", ",", "q"}], "]"}], 
         RowBox[{"Z2", "[", 
          RowBox[{"1", ",", "1", ",", "q", ",", "z"}], "]"}], " ", 
         RowBox[{"Zk3", "[", 
          RowBox[{"1", ",", "1", ",", "q"}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"q", ",", "0", ",", "10"}], "}"}]}], "]"}], "//", 
      "FullSimplify"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{"f12", "=", 
     RowBox[{
      RowBox[{"Series", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"E", "^", 
          RowBox[{"(", 
           RowBox[{"Pi", " ", "I"}], ")"}]}], 
         RowBox[{"E", "^", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "4"}], " ", "Pi", " ", "I", " ", 
            RowBox[{
             RowBox[{"(", "10", ")"}], "/", 
             RowBox[{"(", "16", ")"}]}]}], ")"}]}], 
         RowBox[{"Z1", "[", 
          RowBox[{"1", ",", "2", ",", "q"}], "]"}], 
         RowBox[{"Z2", "[", 
          RowBox[{"1", ",", "2", ",", "q", ",", "z"}], "]"}], " ", 
         RowBox[{"Zk3", "[", 
          RowBox[{"1", ",", "2", ",", "q"}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"q", ",", "0", ",", "10"}], "}"}]}], "]"}], "//", 
      "FullSimplify"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{"f13", "=", 
     RowBox[{
      RowBox[{"Series", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"E", "^", 
          RowBox[{"(", 
           RowBox[{"3", "Pi", " ", 
            RowBox[{"I", "/", "2"}]}], ")"}]}], " ", 
         RowBox[{"E", "^", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "6"}], " ", "Pi", " ", "I", " ", 
            RowBox[{
             RowBox[{"(", "10", ")"}], "/", 
             RowBox[{"(", "16", ")"}]}]}], ")"}]}], 
         RowBox[{"Z1", "[", 
          RowBox[{"1", ",", "3", ",", "q"}], "]"}], 
         RowBox[{"Z2", "[", 
          RowBox[{"1", ",", "3", ",", "q", ",", "z"}], "]"}], " ", 
         RowBox[{"Zk3", "[", 
          RowBox[{"1", ",", "3", ",", "q"}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"q", ",", "0", ",", "10"}], "}"}]}], "]"}], "//", 
      "FullSimplify"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"f21", "=", 
     RowBox[{
      RowBox[{"Series", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"E", "^", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "3"}], "Pi", " ", "I"}], ")"}]}], 
         RowBox[{"E", "^", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "4"}], " ", "Pi", " ", "I", " ", 
            RowBox[{
             RowBox[{"(", "10", ")"}], "/", 
             RowBox[{"(", "16", ")"}]}]}], ")"}]}], 
         RowBox[{"Z1", "[", 
          RowBox[{"2", ",", "1", ",", "q"}], "]"}], 
         RowBox[{"Z2", "[", 
          RowBox[{"2", ",", "1", ",", "q", ",", "z"}], "]"}], " ", 
         RowBox[{"Zk3", "[", 
          RowBox[{"2", ",", "1", ",", "q"}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"q", ",", "0", ",", "10"}], "}"}]}], "]"}], "//", 
      "FullSimplify"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{"f22", "=", 
     RowBox[{
      RowBox[{"Series", "[", 
       RowBox[{
        RowBox[{"4", " ", 
         RowBox[{"E", "^", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "8"}], " ", "Pi", " ", "I", " ", 
            RowBox[{
             RowBox[{"(", "10", ")"}], "/", 
             RowBox[{"(", "16", ")"}]}]}], ")"}]}], 
         RowBox[{"Z1", "[", 
          RowBox[{"2", ",", "2", ",", "q"}], "]"}], 
         RowBox[{"Z2", "[", 
          RowBox[{"2", ",", "2", ",", "q", ",", "z"}], "]"}], " ", 
         RowBox[{"Zk3", "[", 
          RowBox[{"2", ",", "2", ",", "q"}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"q", ",", "0", ",", "10"}], "}"}]}], "]"}], "//", 
      "FullSimplify"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"f23", "=", 
     RowBox[{
      RowBox[{"Series", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"E", "^", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "Pi"}], " ", "I"}], ")"}]}], 
         RowBox[{"E", "^", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "12"}], " ", "Pi", " ", "I", " ", 
            RowBox[{
             RowBox[{"(", "10", ")"}], "/", 
             RowBox[{"(", "16", ")"}]}]}], ")"}]}], 
         RowBox[{"Z1", "[", 
          RowBox[{"2", ",", "3", ",", "q"}], "]"}], 
         RowBox[{"Z2", "[", 
          RowBox[{"2", ",", "3", ",", "q", ",", "z"}], "]"}], " ", 
         RowBox[{"Zk3", "[", 
          RowBox[{"2", ",", "3", ",", "q"}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"q", ",", "0", ",", "10"}], "}"}]}], "]"}], "//", 
      "FullSimplify"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"f31", "=", 
     RowBox[{
      RowBox[{"Series", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"E", "^", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "Pi"}], " ", 
            RowBox[{"I", "/", "2"}]}], ")"}]}], " ", 
         RowBox[{"E", "^", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "6"}], " ", "Pi", " ", "I", " ", 
            RowBox[{
             RowBox[{"(", "10", ")"}], "/", 
             RowBox[{"(", "16", ")"}]}]}], ")"}]}], 
         RowBox[{"Z1", "[", 
          RowBox[{"3", ",", "1", ",", "q"}], "]"}], 
         RowBox[{"Z2", "[", 
          RowBox[{"3", ",", "1", ",", "q", ",", "z"}], "]"}], " ", 
         RowBox[{"Zk3", "[", 
          RowBox[{"3", ",", "1", ",", "q"}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"q", ",", "0", ",", "10"}], "}"}]}], "]"}], "//", 
      "FullSimplify"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"f32", "=", 
     RowBox[{
      RowBox[{"Series", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"E", "^", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "Pi"}], " ", "I"}], ")"}]}], 
         RowBox[{"E", "^", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "12"}], " ", "Pi", " ", "I", " ", 
            RowBox[{
             RowBox[{"(", "10", ")"}], "/", 
             RowBox[{"(", "16", ")"}]}]}], ")"}]}], 
         RowBox[{"Z1", "[", 
          RowBox[{"3", ",", "2", ",", "q"}], "]"}], 
         RowBox[{"Z2", "[", 
          RowBox[{"3", ",", "2", ",", "q", ",", "z"}], "]"}], " ", 
         RowBox[{"Zk3", "[", 
          RowBox[{"3", ",", "2", ",", "q"}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"q", ",", "0", ",", "10"}], "}"}]}], "]"}], "//", 
      "FullSimplify"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"f33", "=", 
     RowBox[{
      RowBox[{"Series", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"E", "^", 
          RowBox[{"(", 
           RowBox[{"Pi", " ", 
            RowBox[{"I", "/", "2"}]}], ")"}]}], 
         RowBox[{"E", "^", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "18"}], " ", "Pi", " ", "I", " ", 
            RowBox[{
             RowBox[{"(", "10", ")"}], "/", 
             RowBox[{"(", "16", ")"}]}]}], ")"}]}], 
         RowBox[{"Z1", "[", 
          RowBox[{"3", ",", "3", ",", "q"}], "]"}], 
         RowBox[{"Z2", "[", 
          RowBox[{"3", ",", "3", ",", "q", ",", "z"}], "]"}], " ", 
         RowBox[{"Zk3", "[", 
          RowBox[{"3", ",", "3", ",", "q"}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"q", ",", "0", ",", "10"}], "}"}]}], "]"}], "//", 
      "FullSimplify"}]}], ";"}], "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.685688551875326*^9, 3.6856885573953342`*^9}, {
  3.685688971055913*^9, 3.685688995205947*^9}, {3.6856890845660725`*^9, 
  3.685689085126073*^9}}],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{"n1", "=", 
    RowBox[{"n2", "=", "12"}]}], ",", " ", 
   RowBox[{
    RowBox[{"comparing", " ", "with", " ", "b"}], "=", 
    RowBox[{"0", " ", "case"}]}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.685689335105446*^9, 3.685689364315487*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Series", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"e41", "[", 
       RowBox[{"q", ",", "z"}], "]"}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"e6", "[", "q", "]"}], "+", 
         RowBox[{"2", 
          RowBox[{"ep", "[", 
           RowBox[{"2", ",", "q", ",", "1"}], "]"}], 
          RowBox[{"e4", "[", "q", "]"}]}]}], ")"}], "/", "3"}]}], "+", 
     RowBox[{
      RowBox[{"e4", "[", "q", "]"}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"e61", "[", 
          RowBox[{"q", ",", "z"}], "]"}], "+", 
         RowBox[{"2", 
          RowBox[{"ep", "[", 
           RowBox[{"2", ",", "q", ",", "1"}], "]"}], 
          RowBox[{"e41", "[", 
           RowBox[{"q", ",", "z"}], "]"}]}]}], ")"}], "/", "3"}]}], "-", 
     RowBox[{"(", 
      RowBox[{"f01", "+", "f02", "+", "f03", "+", "f21", "+", "f23"}], 
      ")"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"q", ",", "0", ",", "10"}], "}"}]}], "]"}], "//", 
  "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.685689195816228*^9, 3.6856892069562435`*^9}}],

Cell[BoxData[
 InterpretationBox[
  SuperscriptBox[
   RowBox[{"O", "[", "q", "]"}], 
   RowBox[{"81", "/", "8"}]],
  SeriesData[$CellContext`q, 0, {}, 243, 243, 24],
  Editable->False]], "Output",
 CellChangeTimes->{3.685689480475649*^9}]
}, Open  ]],

Cell[" ", "Text",
 Editable->False,
 Selectable->False,
 CellFrame->{{0, 0}, {0, 2}},
 ShowCellBracket->False,
 CellMargins->{{0, 0}, {1, 1}},
 CellElementSpacings->{"CellMinHeight"->1},
 CellFrameMargins->0,
 CellFrameColor->RGBColor[0, 0, 1],
 CellSize->{Inherited, 4}]
}, Open  ]],

Cell[CellGroupData[{

Cell["Type 1 embeddings", "Subtitle",
 CellChangeTimes->{{3.685694375863633*^9, 3.685694380127877*^9}, {
  3.687071280312482*^9, 3.6870712828724856`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"g1", ":=", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"g2", ":=", 
     RowBox[{"{", 
      RowBox[{
      "4", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"sg1", "=", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{"g1", "[", 
        RowBox[{"[", "i", "]"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", "8"}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"sg2", "=", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{"g2", "[", 
        RowBox[{"[", "i", "]"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", "8"}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Z1", "[", 
      RowBox[{"a_", ",", "b_", ",", "q_"}], "]"}], ":=", 
     RowBox[{
      RowBox[{"1", "/", "2"}], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Product", "[", 
         RowBox[{
          RowBox[{"the81", "[", 
           RowBox[{
            RowBox[{"2", " ", 
             RowBox[{"a", "/", "n"}], " ", 
             RowBox[{"g1", "[", 
              RowBox[{"[", "i", "]"}], "]"}]}], ",", 
            RowBox[{"2", " ", 
             RowBox[{"b", "/", "n"}], " ", 
             RowBox[{"g1", "[", 
              RowBox[{"[", "i", "]"}], "]"}]}], ",", "q"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "1", ",", "8"}], "}"}]}], "]"}], "+", 
        RowBox[{"Product", "[", 
         RowBox[{
          RowBox[{"the81", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"2", " ", 
              RowBox[{"a", "/", "n"}], " ", 
              RowBox[{"g1", "[", 
               RowBox[{"[", "i", "]"}], "]"}]}], "+", "1"}], ",", 
            RowBox[{"2", " ", 
             RowBox[{"b", "/", "n"}], " ", 
             RowBox[{"g1", "[", 
              RowBox[{"[", "i", "]"}], "]"}]}], ",", "q"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "1", ",", "8"}], "}"}]}], "]"}], "+", 
        RowBox[{
         RowBox[{"E", "^", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "I"}], " ", "Pi", " ", 
            RowBox[{"a", "/", "n"}], " ", "sg1"}], ")"}]}], 
         RowBox[{"Product", "[", 
          RowBox[{
           RowBox[{"the81", "[", 
            RowBox[{
             RowBox[{"2", " ", 
              RowBox[{"a", "/", "n"}], " ", 
              RowBox[{"g1", "[", 
               RowBox[{"[", "i", "]"}], "]"}]}], ",", 
             RowBox[{"1", "+", 
              RowBox[{"2", " ", 
               RowBox[{"b", "/", "n"}], " ", 
               RowBox[{"g1", "[", 
                RowBox[{"[", "i", "]"}], "]"}]}]}], ",", "q"}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"i", ",", "1", ",", "8"}], "}"}]}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"E", "^", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "I"}], " ", "Pi", " ", 
            RowBox[{"a", "/", "n"}], " ", "sg1"}], ")"}]}], 
         RowBox[{"Product", "[", 
          RowBox[{
           RowBox[{"the81", "[", 
            RowBox[{
             RowBox[{"1", "+", 
              RowBox[{"2", " ", 
               RowBox[{"a", "/", "n"}], " ", 
               RowBox[{"g1", "[", 
                RowBox[{"[", "i", "]"}], "]"}]}]}], ",", 
             RowBox[{"1", "+", 
              RowBox[{"2", " ", 
               RowBox[{"b", "/", "n"}], " ", 
               RowBox[{"g1", "[", 
                RowBox[{"[", "i", "]"}], "]"}]}]}], ",", "q"}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"i", ",", "1", ",", "8"}], "}"}]}], "]"}]}]}], ")"}]}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Z2", "[", 
      RowBox[{"a_", ",", "b_", ",", "q_", ",", "z_"}], "]"}], ":=", 
     RowBox[{
      RowBox[{"1", "/", "2"}], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"the8", "[", 
           RowBox[{"0", ",", "0", ",", "q", ",", "z"}], "]"}], "^", "2"}], 
         RowBox[{"Product", "[", 
          RowBox[{
           RowBox[{"the81", "[", 
            RowBox[{
             RowBox[{"2", " ", 
              RowBox[{"a", "/", "n"}], " ", 
              RowBox[{"g2", "[", 
               RowBox[{"[", "i", "]"}], "]"}]}], ",", 
             RowBox[{"2", " ", 
              RowBox[{"b", "/", "n"}], " ", 
              RowBox[{"g2", "[", 
               RowBox[{"[", "i", "]"}], "]"}]}], ",", "q"}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"i", ",", "1", ",", "6"}], "}"}]}], "]"}]}], "+", 
        RowBox[{
         RowBox[{
          RowBox[{"the8", "[", 
           RowBox[{"1", ",", "0", ",", "q", ",", "z"}], "]"}], "^", "2"}], 
         RowBox[{"Product", "[", 
          RowBox[{
           RowBox[{"the81", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"2", " ", 
               RowBox[{"a", "/", "n"}], " ", 
               RowBox[{"g2", "[", 
                RowBox[{"[", "i", "]"}], "]"}]}], "+", "1"}], ",", 
             RowBox[{"2", " ", 
              RowBox[{"b", "/", "n"}], " ", 
              RowBox[{"g2", "[", 
               RowBox[{"[", "i", "]"}], "]"}]}], ",", "q"}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"i", ",", "1", ",", "6"}], "}"}]}], "]"}]}], "+", 
        RowBox[{
         RowBox[{
          RowBox[{"the8", "[", 
           RowBox[{"0", ",", "1", ",", "q", ",", "z"}], "]"}], "^", "2"}], 
         RowBox[{"E", "^", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "I"}], " ", "Pi", " ", 
            RowBox[{"a", "/", "n"}], " ", "sg2"}], ")"}]}], 
         RowBox[{"Product", "[", 
          RowBox[{
           RowBox[{"the81", "[", 
            RowBox[{
             RowBox[{"2", " ", 
              RowBox[{"a", "/", "n"}], " ", 
              RowBox[{"g2", "[", 
               RowBox[{"[", "i", "]"}], "]"}]}], ",", 
             RowBox[{"1", "+", 
              RowBox[{"2", " ", 
               RowBox[{"b", "/", "n"}], " ", 
               RowBox[{"g2", "[", 
                RowBox[{"[", "i", "]"}], "]"}]}]}], ",", "q"}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"i", ",", "1", ",", "6"}], "}"}]}], "]"}]}], "+", 
        RowBox[{
         RowBox[{
          RowBox[{"the8", "[", 
           RowBox[{"1", ",", "1", ",", "q", ",", "z"}], "]"}], "^", "2"}], 
         RowBox[{"E", "^", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "I"}], " ", "Pi", " ", 
            RowBox[{"a", "/", "n"}], " ", "sg2"}], ")"}]}], 
         RowBox[{"Product", "[", 
          RowBox[{
           RowBox[{"the81", "[", 
            RowBox[{
             RowBox[{"1", "+", 
              RowBox[{"2", " ", 
               RowBox[{"a", "/", "n"}], " ", 
               RowBox[{"g2", "[", 
                RowBox[{"[", "i", "]"}], "]"}]}]}], ",", 
             RowBox[{"1", "+", 
              RowBox[{"2", " ", 
               RowBox[{"b", "/", "n"}], " ", 
               RowBox[{"g2", "[", 
                RowBox[{"[", "i", "]"}], "]"}]}]}], ",", "q"}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"i", ",", "1", ",", "6"}], "}"}]}], "]"}]}]}], ")"}]}]}], 
    ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"f01", "=", 
     RowBox[{
      RowBox[{"Series", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Z1", "[", 
          RowBox[{"0", ",", "1", ",", "q"}], "]"}], 
         RowBox[{"Z2", "[", 
          RowBox[{"0", ",", "1", ",", "q", ",", "z"}], "]"}], " ", 
         RowBox[{"Zk3", "[", 
          RowBox[{"0", ",", "1", ",", "q"}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"q", ",", "0", ",", "10"}], "}"}]}], "]"}], "//", 
      "FullSimplify"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{"f02", "=", 
     RowBox[{
      RowBox[{"Series", "[", 
       RowBox[{
        RowBox[{"4", " ", 
         RowBox[{"Z1", "[", 
          RowBox[{"0", ",", "2", ",", "q"}], "]"}], 
         RowBox[{"Z2", "[", 
          RowBox[{"0", ",", "2", ",", "q", ",", "z"}], "]"}], " ", 
         RowBox[{"Zk3", "[", 
          RowBox[{"0", ",", "2", ",", "q"}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"q", ",", "0", ",", "10"}], "}"}]}], "]"}], "//", 
      "FullSimplify"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{"f03", "=", 
     RowBox[{
      RowBox[{"Series", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Z1", "[", 
          RowBox[{"0", ",", "3", ",", "q"}], "]"}], 
         RowBox[{"Z2", "[", 
          RowBox[{"0", ",", "3", ",", "q", ",", "z"}], "]"}], " ", 
         RowBox[{"Zk3", "[", 
          RowBox[{"0", ",", "3", ",", "q"}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"q", ",", "0", ",", "10"}], "}"}]}], "]"}], "//", 
      "FullSimplify"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"f10", "=", 
     RowBox[{
      RowBox[{"Series", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Z1", "[", 
          RowBox[{"1", ",", "0", ",", "q"}], "]"}], 
         RowBox[{"Z2", "[", 
          RowBox[{"1", ",", "0", ",", "q", ",", "z"}], "]"}], " ", 
         RowBox[{"Zk3", "[", 
          RowBox[{"1", ",", "0", ",", "q"}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"q", ",", "0", ",", "10"}], "}"}]}], "]"}], "//", 
      "FullSimplify"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{"f20", "=", 
     RowBox[{
      RowBox[{"Series", "[", 
       RowBox[{
        RowBox[{"4", " ", 
         RowBox[{"Z1", "[", 
          RowBox[{"2", ",", "0", ",", "q"}], "]"}], 
         RowBox[{"Z2", "[", 
          RowBox[{"2", ",", "0", ",", "q", ",", "z"}], "]"}], " ", 
         RowBox[{"Zk3", "[", 
          RowBox[{"2", ",", "0", ",", "q"}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"q", ",", "0", ",", "10"}], "}"}]}], "]"}], "//", 
      "FullSimplify"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{"f30", "=", 
     RowBox[{
      RowBox[{"Series", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Z1", "[", 
          RowBox[{"3", ",", "0", ",", "q"}], "]"}], 
         RowBox[{"Z2", "[", 
          RowBox[{"3", ",", "0", ",", "q", ",", "z"}], "]"}], " ", 
         RowBox[{"Zk3", "[", 
          RowBox[{"3", ",", "0", ",", "q"}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"q", ",", "0", ",", "10"}], "}"}]}], "]"}], "//", 
      "FullSimplify"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"f11", "=", 
     RowBox[{
      RowBox[{"Series", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          RowBox[{"E", "^", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], " ", "Pi", " ", "I", " ", 
             RowBox[{
              RowBox[{"(", "18", ")"}], "/", 
              RowBox[{"(", "16", ")"}]}]}], ")"}]}]}], 
         RowBox[{"Z1", "[", 
          RowBox[{"1", ",", "1", ",", "q"}], "]"}], 
         RowBox[{"Z2", "[", 
          RowBox[{"1", ",", "1", ",", "q", ",", "z"}], "]"}], " ", 
         RowBox[{"Zk3", "[", 
          RowBox[{"1", ",", "1", ",", "q"}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"q", ",", "0", ",", "10"}], "}"}]}], "]"}], "//", 
      "FullSimplify"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{"f12", "=", 
     RowBox[{
      RowBox[{"Series", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"E", "^", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "4"}], " ", "Pi", " ", "I", " ", 
            RowBox[{
             RowBox[{"(", "18", ")"}], "/", 
             RowBox[{"(", "16", ")"}]}]}], ")"}]}], 
         RowBox[{"Z1", "[", 
          RowBox[{"1", ",", "2", ",", "q"}], "]"}], 
         RowBox[{"Z2", "[", 
          RowBox[{"1", ",", "2", ",", "q", ",", "z"}], "]"}], " ", 
         RowBox[{"Zk3", "[", 
          RowBox[{"1", ",", "2", ",", "q"}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"q", ",", "0", ",", "10"}], "}"}]}], "]"}], "//", 
      "FullSimplify"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{"f13", "=", 
     RowBox[{
      RowBox[{"Series", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          RowBox[{"E", "^", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "6"}], " ", "Pi", " ", "I", " ", 
             RowBox[{
              RowBox[{"(", "18", ")"}], "/", 
              RowBox[{"(", "16", ")"}]}]}], ")"}]}]}], 
         RowBox[{"Z1", "[", 
          RowBox[{"1", ",", "3", ",", "q"}], "]"}], 
         RowBox[{"Z2", "[", 
          RowBox[{"1", ",", "3", ",", "q", ",", "z"}], "]"}], " ", 
         RowBox[{"Zk3", "[", 
          RowBox[{"1", ",", "3", ",", "q"}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"q", ",", "0", ",", "10"}], "}"}]}], "]"}], "//", 
      "FullSimplify"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"f21", "=", 
     RowBox[{
      RowBox[{"Series", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"E", "^", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "4"}], " ", "Pi", " ", "I", " ", 
            RowBox[{
             RowBox[{"(", "18", ")"}], "/", 
             RowBox[{"(", "16", ")"}]}]}], ")"}]}], 
         RowBox[{"Z1", "[", 
          RowBox[{"2", ",", "1", ",", "q"}], "]"}], 
         RowBox[{"Z2", "[", 
          RowBox[{"2", ",", "1", ",", "q", ",", "z"}], "]"}], " ", 
         RowBox[{"Zk3", "[", 
          RowBox[{"2", ",", "1", ",", "q"}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"q", ",", "0", ",", "10"}], "}"}]}], "]"}], "//", 
      "FullSimplify"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{"f22", "=", 
     RowBox[{
      RowBox[{"Series", "[", 
       RowBox[{
        RowBox[{"4", " ", 
         RowBox[{"E", "^", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "8"}], " ", "Pi", " ", "I", " ", 
            RowBox[{
             RowBox[{"(", "18", ")"}], "/", 
             RowBox[{"(", "16", ")"}]}]}], ")"}]}], 
         RowBox[{"Z1", "[", 
          RowBox[{"2", ",", "2", ",", "q"}], "]"}], 
         RowBox[{"Z2", "[", 
          RowBox[{"2", ",", "2", ",", "q", ",", "z"}], "]"}], " ", 
         RowBox[{"Zk3", "[", 
          RowBox[{"2", ",", "2", ",", "q"}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"q", ",", "0", ",", "10"}], "}"}]}], "]"}], "//", 
      "FullSimplify"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"f23", "=", 
     RowBox[{
      RowBox[{"Series", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"E", "^", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "12"}], " ", "Pi", " ", "I", " ", 
            RowBox[{
             RowBox[{"(", "18", ")"}], "/", 
             RowBox[{"(", "16", ")"}]}]}], ")"}]}], 
         RowBox[{"Z1", "[", 
          RowBox[{"2", ",", "3", ",", "q"}], "]"}], 
         RowBox[{"Z2", "[", 
          RowBox[{"2", ",", "3", ",", "q", ",", "z"}], "]"}], " ", 
         RowBox[{"Zk3", "[", 
          RowBox[{"2", ",", "3", ",", "q"}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"q", ",", "0", ",", "10"}], "}"}]}], "]"}], "//", 
      "FullSimplify"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"f31", "=", 
     RowBox[{
      RowBox[{"Series", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          RowBox[{"E", "^", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "6"}], " ", "Pi", " ", "I", " ", 
             RowBox[{
              RowBox[{"(", "18", ")"}], "/", 
              RowBox[{"(", "16", ")"}]}]}], ")"}]}]}], 
         RowBox[{"Z1", "[", 
          RowBox[{"3", ",", "1", ",", "q"}], "]"}], 
         RowBox[{"Z2", "[", 
          RowBox[{"3", ",", "1", ",", "q", ",", "z"}], "]"}], " ", 
         RowBox[{"Zk3", "[", 
          RowBox[{"3", ",", "1", ",", "q"}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"q", ",", "0", ",", "10"}], "}"}]}], "]"}], "//", 
      "FullSimplify"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"f32", "=", 
     RowBox[{
      RowBox[{"Series", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"E", "^", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "12"}], " ", "Pi", " ", "I", " ", 
            RowBox[{
             RowBox[{"(", "18", ")"}], "/", 
             RowBox[{"(", "16", ")"}]}]}], ")"}]}], 
         RowBox[{"Z1", "[", 
          RowBox[{"3", ",", "2", ",", "q"}], "]"}], 
         RowBox[{"Z2", "[", 
          RowBox[{"3", ",", "2", ",", "q", ",", "z"}], "]"}], " ", 
         RowBox[{"Zk3", "[", 
          RowBox[{"3", ",", "2", ",", "q"}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"q", ",", "0", ",", "10"}], "}"}]}], "]"}], "//", 
      "FullSimplify"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"f33", "=", 
     RowBox[{
      RowBox[{"Series", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          RowBox[{"E", "^", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "18"}], " ", "Pi", " ", "I", " ", 
             RowBox[{
              RowBox[{"(", "18", ")"}], "/", 
              RowBox[{"(", "16", ")"}]}]}], ")"}]}]}], 
         RowBox[{"Z1", "[", 
          RowBox[{"3", ",", "3", ",", "q"}], "]"}], 
         RowBox[{"Z2", "[", 
          RowBox[{"3", ",", "3", ",", "q", ",", "z"}], "]"}], " ", 
         RowBox[{"Zk3", "[", 
          RowBox[{"3", ",", "3", ",", "q"}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"q", ",", "0", ",", "10"}], "}"}]}], "]"}], "//", 
      "FullSimplify"}]}], ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{
     "Now", " ", "comparing", " ", "with", " ", "generic", " ", "embeddings", 
      " ", 
      RowBox[{"(", 
       RowBox[{"0", ",", "1"}], ")"}], " ", "sector", " ", "at", " ", 
      "particular", " ", "values", " ", "of", " ", "a"}], ",", " ", 
     RowBox[{
     "b", " ", "and", " ", "c", " ", "obtained", " ", "from", " ", "table", 
      " ", "15"}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
     "f01", "+", "f02", "+", "f03", "+", "f21", "+", "f23", "-", 
      "seriesabc"}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"a", "\[Rule]", 
        FractionBox["2", "9"]}], ",", 
       RowBox[{"b", "\[Rule]", 
        FractionBox["4", "9"]}], ",", 
       RowBox[{"c", "\[Rule]", "0"}]}], "}"}]}], "//", "FullSimplify"}], 
   "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.6856928066498795`*^9, 3.6856928517824607`*^9}, {
  3.685694549848584*^9, 3.6856945795552835`*^9}, {3.685694616532398*^9, 
  3.6856946381076326`*^9}}],

Cell[BoxData[
 InterpretationBox[
  SuperscriptBox[
   RowBox[{"O", "[", "q", "]"}], 
   RowBox[{"241", "/", "24"}]],
  SeriesData[$CellContext`q, 0, {}, 241, 241, 24],
  Editable->False]], "Output",
 CellChangeTimes->{3.685693021815186*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"g1", ":=", 
   RowBox[{"{", 
    RowBox[{
    "3", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     "0"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"g2", ":=", 
   RowBox[{"{", 
    RowBox[{
    "4", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     "0"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"sg1", "=", 
   RowBox[{"Sum", "[", 
    RowBox[{
     RowBox[{"g1", "[", 
      RowBox[{"[", "i", "]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", "8"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"sg2", "=", 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{"g2", "[", 
       RowBox[{"[", "i", "]"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", "8"}], "}"}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Z1", "[", 
    RowBox[{"a_", ",", "b_", ",", "q_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"1", "/", "2"}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"Product", "[", 
       RowBox[{
        RowBox[{"the81", "[", 
         RowBox[{
          RowBox[{"2", " ", 
           RowBox[{"a", "/", "n"}], " ", 
           RowBox[{"g1", "[", 
            RowBox[{"[", "i", "]"}], "]"}]}], ",", 
          RowBox[{"2", " ", 
           RowBox[{"b", "/", "n"}], " ", 
           RowBox[{"g1", "[", 
            RowBox[{"[", "i", "]"}], "]"}]}], ",", "q"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "1", ",", "8"}], "}"}]}], "]"}], "+", 
      RowBox[{"Product", "[", 
       RowBox[{
        RowBox[{"the81", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"2", " ", 
            RowBox[{"a", "/", "n"}], " ", 
            RowBox[{"g1", "[", 
             RowBox[{"[", "i", "]"}], "]"}]}], "+", "1"}], ",", 
          RowBox[{"2", " ", 
           RowBox[{"b", "/", "n"}], " ", 
           RowBox[{"g1", "[", 
            RowBox[{"[", "i", "]"}], "]"}]}], ",", "q"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "1", ",", "8"}], "}"}]}], "]"}], "+", 
      RowBox[{
       RowBox[{"E", "^", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "I"}], " ", "Pi", " ", 
          RowBox[{"a", "/", "n"}], " ", "sg1"}], ")"}]}], 
       RowBox[{"Product", "[", 
        RowBox[{
         RowBox[{"the81", "[", 
          RowBox[{
           RowBox[{"2", " ", 
            RowBox[{"a", "/", "n"}], " ", 
            RowBox[{"g1", "[", 
             RowBox[{"[", "i", "]"}], "]"}]}], ",", 
           RowBox[{"1", "+", 
            RowBox[{"2", " ", 
             RowBox[{"b", "/", "n"}], " ", 
             RowBox[{"g1", "[", 
              RowBox[{"[", "i", "]"}], "]"}]}]}], ",", "q"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "1", ",", "8"}], "}"}]}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"E", "^", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "I"}], " ", "Pi", " ", 
          RowBox[{"a", "/", "n"}], " ", "sg1"}], ")"}]}], 
       RowBox[{"Product", "[", 
        RowBox[{
         RowBox[{"the81", "[", 
          RowBox[{
           RowBox[{"1", "+", 
            RowBox[{"2", " ", 
             RowBox[{"a", "/", "n"}], " ", 
             RowBox[{"g1", "[", 
              RowBox[{"[", "i", "]"}], "]"}]}]}], ",", 
           RowBox[{"1", "+", 
            RowBox[{"2", " ", 
             RowBox[{"b", "/", "n"}], " ", 
             RowBox[{"g1", "[", 
              RowBox[{"[", "i", "]"}], "]"}]}]}], ",", "q"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "1", ",", "8"}], "}"}]}], "]"}]}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Z2", "[", 
     RowBox[{"a_", ",", "b_", ",", "q_", ",", "z_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{"1", "/", "2"}], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"the8", "[", 
          RowBox[{"0", ",", "0", ",", "q", ",", "z"}], "]"}], "^", "2"}], 
        RowBox[{"Product", "[", 
         RowBox[{
          RowBox[{"the81", "[", 
           RowBox[{
            RowBox[{"2", " ", 
             RowBox[{"a", "/", "n"}], " ", 
             RowBox[{"g2", "[", 
              RowBox[{"[", "i", "]"}], "]"}]}], ",", 
            RowBox[{"2", " ", 
             RowBox[{"b", "/", "n"}], " ", 
             RowBox[{"g2", "[", 
              RowBox[{"[", "i", "]"}], "]"}]}], ",", "q"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "1", ",", "6"}], "}"}]}], "]"}]}], "+", 
       RowBox[{
        RowBox[{
         RowBox[{"the8", "[", 
          RowBox[{"1", ",", "0", ",", "q", ",", "z"}], "]"}], "^", "2"}], 
        RowBox[{"Product", "[", 
         RowBox[{
          RowBox[{"the81", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"2", " ", 
              RowBox[{"a", "/", "n"}], " ", 
              RowBox[{"g2", "[", 
               RowBox[{"[", "i", "]"}], "]"}]}], "+", "1"}], ",", 
            RowBox[{"2", " ", 
             RowBox[{"b", "/", "n"}], " ", 
             RowBox[{"g2", "[", 
              RowBox[{"[", "i", "]"}], "]"}]}], ",", "q"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "1", ",", "6"}], "}"}]}], "]"}]}], "+", 
       RowBox[{
        RowBox[{
         RowBox[{"the8", "[", 
          RowBox[{"0", ",", "1", ",", "q", ",", "z"}], "]"}], "^", "2"}], 
        RowBox[{"E", "^", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "I"}], " ", "Pi", " ", 
           RowBox[{"a", "/", "n"}], " ", "sg2"}], ")"}]}], 
        RowBox[{"Product", "[", 
         RowBox[{
          RowBox[{"the81", "[", 
           RowBox[{
            RowBox[{"2", " ", 
             RowBox[{"a", "/", "n"}], " ", 
             RowBox[{"g2", "[", 
              RowBox[{"[", "i", "]"}], "]"}]}], ",", 
            RowBox[{"1", "+", 
             RowBox[{"2", " ", 
              RowBox[{"b", "/", "n"}], " ", 
              RowBox[{"g2", "[", 
               RowBox[{"[", "i", "]"}], "]"}]}]}], ",", "q"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "1", ",", "6"}], "}"}]}], "]"}]}], "+", 
       RowBox[{
        RowBox[{
         RowBox[{"the8", "[", 
          RowBox[{"1", ",", "1", ",", "q", ",", "z"}], "]"}], "^", "2"}], 
        RowBox[{"E", "^", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "I"}], " ", "Pi", " ", 
           RowBox[{"a", "/", "n"}], " ", "sg2"}], ")"}]}], 
        RowBox[{"Product", "[", 
         RowBox[{
          RowBox[{"the81", "[", 
           RowBox[{
            RowBox[{"1", "+", 
             RowBox[{"2", " ", 
              RowBox[{"a", "/", "n"}], " ", 
              RowBox[{"g2", "[", 
               RowBox[{"[", "i", "]"}], "]"}]}]}], ",", 
            RowBox[{"1", "+", 
             RowBox[{"2", " ", 
              RowBox[{"b", "/", "n"}], " ", 
              RowBox[{"g2", "[", 
               RowBox[{"[", "i", "]"}], "]"}]}]}], ",", "q"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "1", ",", "6"}], "}"}]}], "]"}]}]}], ")"}]}]}], 
   ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"f01", "=", 
   RowBox[{
    RowBox[{"Series", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Z1", "[", 
        RowBox[{"0", ",", "1", ",", "q"}], "]"}], 
       RowBox[{"Z2", "[", 
        RowBox[{"0", ",", "1", ",", "q", ",", "z"}], "]"}], " ", 
       RowBox[{"Zk3", "[", 
        RowBox[{"0", ",", "1", ",", "q"}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"q", ",", "0", ",", "10"}], "}"}]}], "]"}], "//", 
    "FullSimplify"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"f02", "=", 
   RowBox[{
    RowBox[{"Series", "[", 
     RowBox[{
      RowBox[{"4", " ", 
       RowBox[{"Z1", "[", 
        RowBox[{"0", ",", "2", ",", "q"}], "]"}], 
       RowBox[{"Z2", "[", 
        RowBox[{"0", ",", "2", ",", "q", ",", "z"}], "]"}], " ", 
       RowBox[{"Zk3", "[", 
        RowBox[{"0", ",", "2", ",", "q"}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"q", ",", "0", ",", "10"}], "}"}]}], "]"}], "//", 
    "FullSimplify"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"f03", "=", 
   RowBox[{
    RowBox[{"Series", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Z1", "[", 
        RowBox[{"0", ",", "3", ",", "q"}], "]"}], 
       RowBox[{"Z2", "[", 
        RowBox[{"0", ",", "3", ",", "q", ",", "z"}], "]"}], " ", 
       RowBox[{"Zk3", "[", 
        RowBox[{"0", ",", "3", ",", "q"}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"q", ",", "0", ",", "10"}], "}"}]}], "]"}], "//", 
    "FullSimplify"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"f10", "=", 
   RowBox[{
    RowBox[{"Series", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Z1", "[", 
        RowBox[{"1", ",", "0", ",", "q"}], "]"}], 
       RowBox[{"Z2", "[", 
        RowBox[{"1", ",", "0", ",", "q", ",", "z"}], "]"}], " ", 
       RowBox[{"Zk3", "[", 
        RowBox[{"1", ",", "0", ",", "q"}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"q", ",", "0", ",", "10"}], "}"}]}], "]"}], "//", 
    "FullSimplify"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"f20", "=", 
   RowBox[{
    RowBox[{"Series", "[", 
     RowBox[{
      RowBox[{"4", " ", 
       RowBox[{"Z1", "[", 
        RowBox[{"2", ",", "0", ",", "q"}], "]"}], 
       RowBox[{"Z2", "[", 
        RowBox[{"2", ",", "0", ",", "q", ",", "z"}], "]"}], " ", 
       RowBox[{"Zk3", "[", 
        RowBox[{"2", ",", "0", ",", "q"}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"q", ",", "0", ",", "10"}], "}"}]}], "]"}], "//", 
    "FullSimplify"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"f30", "=", 
   RowBox[{
    RowBox[{"Series", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Z1", "[", 
        RowBox[{"3", ",", "0", ",", "q"}], "]"}], 
       RowBox[{"Z2", "[", 
        RowBox[{"3", ",", "0", ",", "q", ",", "z"}], "]"}], " ", 
       RowBox[{"Zk3", "[", 
        RowBox[{"3", ",", "0", ",", "q"}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"q", ",", "0", ",", "10"}], "}"}]}], "]"}], "//", 
    "FullSimplify"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"f11", "=", 
   RowBox[{
    RowBox[{"Series", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"E", "^", 
        RowBox[{"(", 
         RowBox[{"3", " ", "Pi", " ", 
          RowBox[{"I", "/", "2"}]}], ")"}]}], 
       RowBox[{"E", "^", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], " ", "Pi", " ", "I", " ", 
          RowBox[{
           RowBox[{"(", "26", ")"}], "/", 
           RowBox[{"(", "16", ")"}]}]}], ")"}]}], 
       RowBox[{"Z1", "[", 
        RowBox[{"1", ",", "1", ",", "q"}], "]"}], 
       RowBox[{"Z2", "[", 
        RowBox[{"1", ",", "1", ",", "q", ",", "z"}], "]"}], " ", 
       RowBox[{"Zk3", "[", 
        RowBox[{"1", ",", "1", ",", "q"}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"q", ",", "0", ",", "10"}], "}"}]}], "]"}], "//", 
    "FullSimplify"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"f12", "=", 
   RowBox[{
    RowBox[{"Series", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        RowBox[{"E", "^", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "4"}], " ", "Pi", " ", "I", " ", 
           RowBox[{
            RowBox[{"(", "26", ")"}], "/", 
            RowBox[{"(", "16", ")"}]}]}], ")"}]}]}], 
       RowBox[{"Z1", "[", 
        RowBox[{"1", ",", "2", ",", "q"}], "]"}], 
       RowBox[{"Z2", "[", 
        RowBox[{"1", ",", "2", ",", "q", ",", "z"}], "]"}], " ", 
       RowBox[{"Zk3", "[", 
        RowBox[{"1", ",", "2", ",", "q"}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"q", ",", "0", ",", "10"}], "}"}]}], "]"}], "//", 
    "FullSimplify"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"f13", "=", 
   RowBox[{
    RowBox[{"Series", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"E", "^", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], " ", "Pi", " ", 
          RowBox[{"I", "/", "2"}]}], ")"}]}], 
       RowBox[{"E", "^", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "6"}], " ", "Pi", " ", "I", " ", 
          RowBox[{
           RowBox[{"(", "26", ")"}], "/", 
           RowBox[{"(", "16", ")"}]}]}], ")"}]}], 
       RowBox[{"Z1", "[", 
        RowBox[{"1", ",", "3", ",", "q"}], "]"}], 
       RowBox[{"Z2", "[", 
        RowBox[{"1", ",", "3", ",", "q", ",", "z"}], "]"}], " ", 
       RowBox[{"Zk3", "[", 
        RowBox[{"1", ",", "3", ",", "q"}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"q", ",", "0", ",", "10"}], "}"}]}], "]"}], "//", 
    "FullSimplify"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"f21", "=", 
   RowBox[{
    RowBox[{"Series", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        RowBox[{"E", "^", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "4"}], " ", "Pi", " ", "I", " ", 
           RowBox[{
            RowBox[{"(", "26", ")"}], "/", 
            RowBox[{"(", "16", ")"}]}]}], ")"}]}]}], 
       RowBox[{"Z1", "[", 
        RowBox[{"2", ",", "1", ",", "q"}], "]"}], 
       RowBox[{"Z2", "[", 
        RowBox[{"2", ",", "1", ",", "q", ",", "z"}], "]"}], " ", 
       RowBox[{"Zk3", "[", 
        RowBox[{"2", ",", "1", ",", "q"}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"q", ",", "0", ",", "10"}], "}"}]}], "]"}], "//", 
    "FullSimplify"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"f22", "=", 
   RowBox[{
    RowBox[{"Series", "[", 
     RowBox[{
      RowBox[{"4", " ", 
       RowBox[{"E", "^", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "8"}], " ", "Pi", " ", "I", " ", 
          RowBox[{
           RowBox[{"(", "26", ")"}], "/", 
           RowBox[{"(", "16", ")"}]}]}], ")"}]}], 
       RowBox[{"Z1", "[", 
        RowBox[{"2", ",", "2", ",", "q"}], "]"}], 
       RowBox[{"Z2", "[", 
        RowBox[{"2", ",", "2", ",", "q", ",", "z"}], "]"}], " ", 
       RowBox[{"Zk3", "[", 
        RowBox[{"2", ",", "2", ",", "q"}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"q", ",", "0", ",", "10"}], "}"}]}], "]"}], "//", 
    "FullSimplify"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"f23", "=", 
   RowBox[{
    RowBox[{"Series", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        RowBox[{"E", "^", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "12"}], " ", "Pi", " ", "I", " ", 
           RowBox[{
            RowBox[{"(", "26", ")"}], "/", 
            RowBox[{"(", "16", ")"}]}]}], ")"}]}]}], 
       RowBox[{"Z1", "[", 
        RowBox[{"2", ",", "3", ",", "q"}], "]"}], 
       RowBox[{"Z2", "[", 
        RowBox[{"2", ",", "3", ",", "q", ",", "z"}], "]"}], " ", 
       RowBox[{"Zk3", "[", 
        RowBox[{"2", ",", "3", ",", "q"}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"q", ",", "0", ",", "10"}], "}"}]}], "]"}], "//", 
    "FullSimplify"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"f31", "=", 
   RowBox[{
    RowBox[{"Series", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"E", "^", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], " ", "Pi", " ", 
          RowBox[{"I", "/", "2"}]}], ")"}]}], 
       RowBox[{"E", "^", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "6"}], " ", "Pi", " ", "I", " ", 
          RowBox[{
           RowBox[{"(", "26", ")"}], "/", 
           RowBox[{"(", "16", ")"}]}]}], ")"}]}], 
       RowBox[{"Z1", "[", 
        RowBox[{"3", ",", "1", ",", "q"}], "]"}], 
       RowBox[{"Z2", "[", 
        RowBox[{"3", ",", "1", ",", "q", ",", "z"}], "]"}], " ", 
       RowBox[{"Zk3", "[", 
        RowBox[{"3", ",", "1", ",", "q"}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"q", ",", "0", ",", "10"}], "}"}]}], "]"}], "//", 
    "FullSimplify"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"f32", "=", 
   RowBox[{
    RowBox[{"Series", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        RowBox[{"E", "^", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "12"}], " ", "Pi", " ", "I", " ", 
           RowBox[{
            RowBox[{"(", "26", ")"}], "/", 
            RowBox[{"(", "16", ")"}]}]}], ")"}]}]}], 
       RowBox[{"Z1", "[", 
        RowBox[{"3", ",", "2", ",", "q"}], "]"}], 
       RowBox[{"Z2", "[", 
        RowBox[{"3", ",", "2", ",", "q", ",", "z"}], "]"}], " ", 
       RowBox[{"Zk3", "[", 
        RowBox[{"3", ",", "2", ",", "q"}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"q", ",", "0", ",", "10"}], "}"}]}], "]"}], "//", 
    "FullSimplify"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"f33", "=", 
   RowBox[{
    RowBox[{"Series", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"E", "^", 
        RowBox[{"(", 
         RowBox[{"3", " ", "Pi", " ", 
          RowBox[{"I", "/", "2"}]}], ")"}]}], 
       RowBox[{"E", "^", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "18"}], " ", "Pi", " ", "I", " ", 
          RowBox[{
           RowBox[{"(", "26", ")"}], "/", 
           RowBox[{"(", "16", ")"}]}]}], ")"}]}], 
       RowBox[{"Z1", "[", 
        RowBox[{"3", ",", "3", ",", "q"}], "]"}], 
       RowBox[{"Z2", "[", 
        RowBox[{"3", ",", "3", ",", "q", ",", "z"}], "]"}], " ", 
       RowBox[{"Zk3", "[", 
        RowBox[{"3", ",", "3", ",", "q"}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"q", ",", "0", ",", "10"}], "}"}]}], "]"}], "//", 
    "FullSimplify"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
   "f01", "+", "f02", "+", "f03", "+", "f21", "+", "f23", "-", "seriesabc"}], 
   "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"a", "\[Rule]", 
      FractionBox["2", "9"]}], ",", 
     RowBox[{"b", "\[Rule]", 
      FractionBox["4", "9"]}], ",", 
     RowBox[{"c", "\[Rule]", "0"}]}], "}"}]}], "//", 
  "FullSimplify"}]}], "Input",
 CellChangeTimes->{{3.6856930706019764`*^9, 3.685693101118722*^9}}],

Cell[BoxData[
 InterpretationBox[
  SuperscriptBox[
   RowBox[{"O", "[", "q", "]"}], 
   RowBox[{"241", "/", "24"}]],
  SeriesData[$CellContext`q, 0, {}, 241, 241, 24],
  Editable->False]], "Output",
 CellChangeTimes->{3.6856933007431393`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"g1", ":=", 
   RowBox[{"{", 
    RowBox[{
    "3", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     "0"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"g2", ":=", 
   RowBox[{"{", 
    RowBox[{
    "2", ",", "2", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     "0"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"sg1", "=", 
   RowBox[{"Sum", "[", 
    RowBox[{
     RowBox[{"g1", "[", 
      RowBox[{"[", "i", "]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", "8"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"sg2", "=", 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{"g2", "[", 
       RowBox[{"[", "i", "]"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", "8"}], "}"}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Z1", "[", 
    RowBox[{"a_", ",", "b_", ",", "q_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"1", "/", "2"}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"Product", "[", 
       RowBox[{
        RowBox[{"the81", "[", 
         RowBox[{
          RowBox[{"2", " ", 
           RowBox[{"a", "/", "n"}], " ", 
           RowBox[{"g1", "[", 
            RowBox[{"[", "i", "]"}], "]"}]}], ",", 
          RowBox[{"2", " ", 
           RowBox[{"b", "/", "n"}], " ", 
           RowBox[{"g1", "[", 
            RowBox[{"[", "i", "]"}], "]"}]}], ",", "q"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "1", ",", "8"}], "}"}]}], "]"}], "+", 
      RowBox[{"Product", "[", 
       RowBox[{
        RowBox[{"the81", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"2", " ", 
            RowBox[{"a", "/", "n"}], " ", 
            RowBox[{"g1", "[", 
             RowBox[{"[", "i", "]"}], "]"}]}], "+", "1"}], ",", 
          RowBox[{"2", " ", 
           RowBox[{"b", "/", "n"}], " ", 
           RowBox[{"g1", "[", 
            RowBox[{"[", "i", "]"}], "]"}]}], ",", "q"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "1", ",", "8"}], "}"}]}], "]"}], "+", 
      RowBox[{
       RowBox[{"E", "^", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "I"}], " ", "Pi", " ", 
          RowBox[{"a", "/", "n"}], " ", "sg1"}], ")"}]}], 
       RowBox[{"Product", "[", 
        RowBox[{
         RowBox[{"the81", "[", 
          RowBox[{
           RowBox[{"2", " ", 
            RowBox[{"a", "/", "n"}], " ", 
            RowBox[{"g1", "[", 
             RowBox[{"[", "i", "]"}], "]"}]}], ",", 
           RowBox[{"1", "+", 
            RowBox[{"2", " ", 
             RowBox[{"b", "/", "n"}], " ", 
             RowBox[{"g1", "[", 
              RowBox[{"[", "i", "]"}], "]"}]}]}], ",", "q"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "1", ",", "8"}], "}"}]}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"E", "^", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "I"}], " ", "Pi", " ", 
          RowBox[{"a", "/", "n"}], " ", "sg1"}], ")"}]}], 
       RowBox[{"Product", "[", 
        RowBox[{
         RowBox[{"the81", "[", 
          RowBox[{
           RowBox[{"1", "+", 
            RowBox[{"2", " ", 
             RowBox[{"a", "/", "n"}], " ", 
             RowBox[{"g1", "[", 
              RowBox[{"[", "i", "]"}], "]"}]}]}], ",", 
           RowBox[{"1", "+", 
            RowBox[{"2", " ", 
             RowBox[{"b", "/", "n"}], " ", 
             RowBox[{"g1", "[", 
              RowBox[{"[", "i", "]"}], "]"}]}]}], ",", "q"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "1", ",", "8"}], "}"}]}], "]"}]}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Z2", "[", 
     RowBox[{"a_", ",", "b_", ",", "q_", ",", "z_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{"1", "/", "2"}], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"the8", "[", 
          RowBox[{"0", ",", "0", ",", "q", ",", "z"}], "]"}], "^", "2"}], 
        RowBox[{"Product", "[", 
         RowBox[{
          RowBox[{"the81", "[", 
           RowBox[{
            RowBox[{"2", " ", 
             RowBox[{"a", "/", "n"}], " ", 
             RowBox[{"g2", "[", 
              RowBox[{"[", "i", "]"}], "]"}]}], ",", 
            RowBox[{"2", " ", 
             RowBox[{"b", "/", "n"}], " ", 
             RowBox[{"g2", "[", 
              RowBox[{"[", "i", "]"}], "]"}]}], ",", "q"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "1", ",", "6"}], "}"}]}], "]"}]}], "+", 
       RowBox[{
        RowBox[{
         RowBox[{"the8", "[", 
          RowBox[{"1", ",", "0", ",", "q", ",", "z"}], "]"}], "^", "2"}], 
        RowBox[{"Product", "[", 
         RowBox[{
          RowBox[{"the81", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"2", " ", 
              RowBox[{"a", "/", "n"}], " ", 
              RowBox[{"g2", "[", 
               RowBox[{"[", "i", "]"}], "]"}]}], "+", "1"}], ",", 
            RowBox[{"2", " ", 
             RowBox[{"b", "/", "n"}], " ", 
             RowBox[{"g2", "[", 
              RowBox[{"[", "i", "]"}], "]"}]}], ",", "q"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "1", ",", "6"}], "}"}]}], "]"}]}], "+", 
       RowBox[{
        RowBox[{
         RowBox[{"the8", "[", 
          RowBox[{"0", ",", "1", ",", "q", ",", "z"}], "]"}], "^", "2"}], 
        RowBox[{"E", "^", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "I"}], " ", "Pi", " ", 
           RowBox[{"a", "/", "n"}], " ", "sg2"}], ")"}]}], 
        RowBox[{"Product", "[", 
         RowBox[{
          RowBox[{"the81", "[", 
           RowBox[{
            RowBox[{"2", " ", 
             RowBox[{"a", "/", "n"}], " ", 
             RowBox[{"g2", "[", 
              RowBox[{"[", "i", "]"}], "]"}]}], ",", 
            RowBox[{"1", "+", 
             RowBox[{"2", " ", 
              RowBox[{"b", "/", "n"}], " ", 
              RowBox[{"g2", "[", 
               RowBox[{"[", "i", "]"}], "]"}]}]}], ",", "q"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "1", ",", "6"}], "}"}]}], "]"}]}], "+", 
       RowBox[{
        RowBox[{
         RowBox[{"the8", "[", 
          RowBox[{"1", ",", "1", ",", "q", ",", "z"}], "]"}], "^", "2"}], 
        RowBox[{"E", "^", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "I"}], " ", "Pi", " ", 
           RowBox[{"a", "/", "n"}], " ", "sg2"}], ")"}]}], 
        RowBox[{"Product", "[", 
         RowBox[{
          RowBox[{"the81", "[", 
           RowBox[{
            RowBox[{"1", "+", 
             RowBox[{"2", " ", 
              RowBox[{"a", "/", "n"}], " ", 
              RowBox[{"g2", "[", 
               RowBox[{"[", "i", "]"}], "]"}]}]}], ",", 
            RowBox[{"1", "+", 
             RowBox[{"2", " ", 
              RowBox[{"b", "/", "n"}], " ", 
              RowBox[{"g2", "[", 
               RowBox[{"[", "i", "]"}], "]"}]}]}], ",", "q"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "1", ",", "6"}], "}"}]}], "]"}]}]}], ")"}]}]}], 
   ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"f01", "=", 
   RowBox[{
    RowBox[{"Series", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Z1", "[", 
        RowBox[{"0", ",", "1", ",", "q"}], "]"}], 
       RowBox[{"Z2", "[", 
        RowBox[{"0", ",", "1", ",", "q", ",", "z"}], "]"}], " ", 
       RowBox[{"Zk3", "[", 
        RowBox[{"0", ",", "1", ",", "q"}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"q", ",", "0", ",", "10"}], "}"}]}], "]"}], "//", 
    "FullSimplify"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"f02", "=", 
   RowBox[{
    RowBox[{"Series", "[", 
     RowBox[{
      RowBox[{"4", " ", 
       RowBox[{"Z1", "[", 
        RowBox[{"0", ",", "2", ",", "q"}], "]"}], 
       RowBox[{"Z2", "[", 
        RowBox[{"0", ",", "2", ",", "q", ",", "z"}], "]"}], " ", 
       RowBox[{"Zk3", "[", 
        RowBox[{"0", ",", "2", ",", "q"}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"q", ",", "0", ",", "10"}], "}"}]}], "]"}], "//", 
    "FullSimplify"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"f03", "=", 
   RowBox[{
    RowBox[{"Series", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Z1", "[", 
        RowBox[{"0", ",", "3", ",", "q"}], "]"}], 
       RowBox[{"Z2", "[", 
        RowBox[{"0", ",", "3", ",", "q", ",", "z"}], "]"}], " ", 
       RowBox[{"Zk3", "[", 
        RowBox[{"0", ",", "3", ",", "q"}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"q", ",", "0", ",", "10"}], "}"}]}], "]"}], "//", 
    "FullSimplify"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"f10", "=", 
   RowBox[{
    RowBox[{"Series", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Z1", "[", 
        RowBox[{"1", ",", "0", ",", "q"}], "]"}], 
       RowBox[{"Z2", "[", 
        RowBox[{"1", ",", "0", ",", "q", ",", "z"}], "]"}], " ", 
       RowBox[{"Zk3", "[", 
        RowBox[{"1", ",", "0", ",", "q"}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"q", ",", "0", ",", "10"}], "}"}]}], "]"}], "//", 
    "FullSimplify"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"f20", "=", 
   RowBox[{
    RowBox[{"Series", "[", 
     RowBox[{
      RowBox[{"4", " ", 
       RowBox[{"Z1", "[", 
        RowBox[{"2", ",", "0", ",", "q"}], "]"}], 
       RowBox[{"Z2", "[", 
        RowBox[{"2", ",", "0", ",", "q", ",", "z"}], "]"}], " ", 
       RowBox[{"Zk3", "[", 
        RowBox[{"2", ",", "0", ",", "q"}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"q", ",", "0", ",", "10"}], "}"}]}], "]"}], "//", 
    "FullSimplify"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"f30", "=", 
   RowBox[{
    RowBox[{"Series", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Z1", "[", 
        RowBox[{"3", ",", "0", ",", "q"}], "]"}], 
       RowBox[{"Z2", "[", 
        RowBox[{"3", ",", "0", ",", "q", ",", "z"}], "]"}], " ", 
       RowBox[{"Zk3", "[", 
        RowBox[{"3", ",", "0", ",", "q"}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"q", ",", "0", ",", "10"}], "}"}]}], "]"}], "//", 
    "FullSimplify"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"f11", "=", 
   RowBox[{
    RowBox[{"Series", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        RowBox[{"E", "^", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], " ", "Pi", " ", "I", " ", 
           RowBox[{
            RowBox[{"(", "18", ")"}], "/", 
            RowBox[{"(", "16", ")"}]}]}], ")"}]}]}], 
       RowBox[{"Z1", "[", 
        RowBox[{"1", ",", "1", ",", "q"}], "]"}], 
       RowBox[{"Z2", "[", 
        RowBox[{"1", ",", "1", ",", "q", ",", "z"}], "]"}], " ", 
       RowBox[{"Zk3", "[", 
        RowBox[{"1", ",", "1", ",", "q"}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"q", ",", "0", ",", "10"}], "}"}]}], "]"}], "//", 
    "FullSimplify"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"f12", "=", 
   RowBox[{
    RowBox[{"Series", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"E", "^", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "4"}], " ", "Pi", " ", "I", " ", 
          RowBox[{
           RowBox[{"(", "18", ")"}], "/", 
           RowBox[{"(", "16", ")"}]}]}], ")"}]}], 
       RowBox[{"Z1", "[", 
        RowBox[{"1", ",", "2", ",", "q"}], "]"}], 
       RowBox[{"Z2", "[", 
        RowBox[{"1", ",", "2", ",", "q", ",", "z"}], "]"}], " ", 
       RowBox[{"Zk3", "[", 
        RowBox[{"1", ",", "2", ",", "q"}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"q", ",", "0", ",", "10"}], "}"}]}], "]"}], "//", 
    "FullSimplify"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"f13", "=", 
   RowBox[{
    RowBox[{"Series", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        RowBox[{"E", "^", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "6"}], " ", "Pi", " ", "I", " ", 
           RowBox[{
            RowBox[{"(", "18", ")"}], "/", 
            RowBox[{"(", "16", ")"}]}]}], ")"}]}]}], 
       RowBox[{"Z1", "[", 
        RowBox[{"1", ",", "3", ",", "q"}], "]"}], 
       RowBox[{"Z2", "[", 
        RowBox[{"1", ",", "3", ",", "q", ",", "z"}], "]"}], " ", 
       RowBox[{"Zk3", "[", 
        RowBox[{"1", ",", "3", ",", "q"}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"q", ",", "0", ",", "10"}], "}"}]}], "]"}], "//", 
    "FullSimplify"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"f21", "=", 
   RowBox[{
    RowBox[{"Series", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"E", "^", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "4"}], " ", "Pi", " ", "I", " ", 
          RowBox[{
           RowBox[{"(", "18", ")"}], "/", 
           RowBox[{"(", "16", ")"}]}]}], ")"}]}], 
       RowBox[{"Z1", "[", 
        RowBox[{"2", ",", "1", ",", "q"}], "]"}], 
       RowBox[{"Z2", "[", 
        RowBox[{"2", ",", "1", ",", "q", ",", "z"}], "]"}], " ", 
       RowBox[{"Zk3", "[", 
        RowBox[{"2", ",", "1", ",", "q"}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"q", ",", "0", ",", "10"}], "}"}]}], "]"}], "//", 
    "FullSimplify"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"f22", "=", 
   RowBox[{
    RowBox[{"Series", "[", 
     RowBox[{
      RowBox[{"4", " ", 
       RowBox[{"E", "^", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "8"}], " ", "Pi", " ", "I", " ", 
          RowBox[{
           RowBox[{"(", "18", ")"}], "/", 
           RowBox[{"(", "16", ")"}]}]}], ")"}]}], 
       RowBox[{"Z1", "[", 
        RowBox[{"2", ",", "2", ",", "q"}], "]"}], 
       RowBox[{"Z2", "[", 
        RowBox[{"2", ",", "2", ",", "q", ",", "z"}], "]"}], " ", 
       RowBox[{"Zk3", "[", 
        RowBox[{"2", ",", "2", ",", "q"}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"q", ",", "0", ",", "10"}], "}"}]}], "]"}], "//", 
    "FullSimplify"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"f23", "=", 
   RowBox[{
    RowBox[{"Series", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"E", "^", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "12"}], " ", "Pi", " ", "I", " ", 
          RowBox[{
           RowBox[{"(", "18", ")"}], "/", 
           RowBox[{"(", "16", ")"}]}]}], ")"}]}], 
       RowBox[{"Z1", "[", 
        RowBox[{"2", ",", "3", ",", "q"}], "]"}], 
       RowBox[{"Z2", "[", 
        RowBox[{"2", ",", "3", ",", "q", ",", "z"}], "]"}], " ", 
       RowBox[{"Zk3", "[", 
        RowBox[{"2", ",", "3", ",", "q"}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"q", ",", "0", ",", "10"}], "}"}]}], "]"}], "//", 
    "FullSimplify"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"f31", "=", 
   RowBox[{
    RowBox[{"Series", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        RowBox[{"E", "^", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "6"}], " ", "Pi", " ", "I", " ", 
           RowBox[{
            RowBox[{"(", "18", ")"}], "/", 
            RowBox[{"(", "16", ")"}]}]}], ")"}]}]}], 
       RowBox[{"Z1", "[", 
        RowBox[{"3", ",", "1", ",", "q"}], "]"}], 
       RowBox[{"Z2", "[", 
        RowBox[{"3", ",", "1", ",", "q", ",", "z"}], "]"}], " ", 
       RowBox[{"Zk3", "[", 
        RowBox[{"3", ",", "1", ",", "q"}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"q", ",", "0", ",", "10"}], "}"}]}], "]"}], "//", 
    "FullSimplify"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"f32", "=", 
   RowBox[{
    RowBox[{"Series", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"E", "^", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "12"}], " ", "Pi", " ", "I", " ", 
          RowBox[{
           RowBox[{"(", "18", ")"}], "/", 
           RowBox[{"(", "16", ")"}]}]}], ")"}]}], 
       RowBox[{"Z1", "[", 
        RowBox[{"3", ",", "2", ",", "q"}], "]"}], 
       RowBox[{"Z2", "[", 
        RowBox[{"3", ",", "2", ",", "q", ",", "z"}], "]"}], " ", 
       RowBox[{"Zk3", "[", 
        RowBox[{"3", ",", "2", ",", "q"}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"q", ",", "0", ",", "10"}], "}"}]}], "]"}], "//", 
    "FullSimplify"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"f33", "=", 
    RowBox[{
     RowBox[{"Series", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         RowBox[{"E", "^", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "18"}], " ", "Pi", " ", "I", " ", 
            RowBox[{
             RowBox[{"(", "18", ")"}], "/", 
             RowBox[{"(", "16", ")"}]}]}], ")"}]}]}], 
        RowBox[{"Z1", "[", 
         RowBox[{"3", ",", "3", ",", "q"}], "]"}], 
        RowBox[{"Z2", "[", 
         RowBox[{"3", ",", "3", ",", "q", ",", "z"}], "]"}], " ", 
        RowBox[{"Zk3", "[", 
         RowBox[{"3", ",", "3", ",", "q"}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"q", ",", "0", ",", "10"}], "}"}]}], "]"}], "//", 
     "FullSimplify"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
   "f01", "+", "f02", "+", "f03", "+", "f21", "+", "f23", "-", "seriesabc"}], 
   "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"a", "\[Rule]", 
      FractionBox["1", "3"]}], ",", 
     RowBox[{"b", "\[Rule]", 
      FractionBox["4", "9"]}], ",", 
     RowBox[{"c", "\[Rule]", 
      RowBox[{"-", 
       FractionBox["1", "9"]}]}]}], "}"}]}], "//", "FullSimplify"}]}], "Input",
 CellChangeTimes->{{3.6856924578969316`*^9, 3.6856924920018826`*^9}}],

Cell[BoxData[
 InterpretationBox[
  SuperscriptBox[
   RowBox[{"O", "[", "q", "]"}], 
   RowBox[{"241", "/", "24"}]],
  SeriesData[$CellContext`q, 0, {}, 241, 241, 24],
  Editable->False]], "Output",
 CellChangeTimes->{3.6856927779082355`*^9}]
}, Open  ]],

Cell[" ", "Text",
 Editable->False,
 Selectable->False,
 CellFrame->{{0, 0}, {0, 2}},
 ShowCellBracket->False,
 CellMargins->{{0, 0}, {1, 1}},
 CellElementSpacings->{"CellMinHeight"->1},
 CellFrameMargins->0,
 CellFrameColor->RGBColor[0, 0, 1],
 CellSize->{Inherited, 4}]
}, Open  ]],

Cell[CellGroupData[{

Cell["Type 2 embeddings:", "Subtitle",
 CellChangeTimes->{{3.6856944037442274`*^9, 3.6856944092085404`*^9}, {
  3.6870712899924955`*^9, 3.687071292432499*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"g1", ":=", 
   RowBox[{"{", 
    RowBox[{
    "2", ",", "1", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     "0"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"g2", ":=", 
   RowBox[{"{", 
    RowBox[{
    "2", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     "0"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"sg1", "=", 
   RowBox[{"Sum", "[", 
    RowBox[{
     RowBox[{"g1", "[", 
      RowBox[{"[", "i", "]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", "8"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"sg2", "=", 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{"g2", "[", 
       RowBox[{"[", "i", "]"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", "8"}], "}"}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Z1", "[", 
    RowBox[{"a_", ",", "b_", ",", "q_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"1", "/", "2"}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"Product", "[", 
       RowBox[{
        RowBox[{"the81", "[", 
         RowBox[{
          RowBox[{"2", " ", 
           RowBox[{"a", "/", "n"}], " ", 
           RowBox[{"g1", "[", 
            RowBox[{"[", "i", "]"}], "]"}]}], ",", 
          RowBox[{"2", " ", 
           RowBox[{"b", "/", "n"}], " ", 
           RowBox[{"g1", "[", 
            RowBox[{"[", "i", "]"}], "]"}]}], ",", "q"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "1", ",", "8"}], "}"}]}], "]"}], "+", 
      RowBox[{"Product", "[", 
       RowBox[{
        RowBox[{"the81", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"2", " ", 
            RowBox[{"a", "/", "n"}], " ", 
            RowBox[{"g1", "[", 
             RowBox[{"[", "i", "]"}], "]"}]}], "+", "1"}], ",", 
          RowBox[{"2", " ", 
           RowBox[{"b", "/", "n"}], " ", 
           RowBox[{"g1", "[", 
            RowBox[{"[", "i", "]"}], "]"}]}], ",", "q"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "1", ",", "8"}], "}"}]}], "]"}], "+", 
      RowBox[{
       RowBox[{"E", "^", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "I"}], " ", "Pi", " ", 
          RowBox[{"a", "/", "n"}], " ", "sg1"}], ")"}]}], 
       RowBox[{"Product", "[", 
        RowBox[{
         RowBox[{"the81", "[", 
          RowBox[{
           RowBox[{"2", " ", 
            RowBox[{"a", "/", "n"}], " ", 
            RowBox[{"g1", "[", 
             RowBox[{"[", "i", "]"}], "]"}]}], ",", 
           RowBox[{"1", "+", 
            RowBox[{"2", " ", 
             RowBox[{"b", "/", "n"}], " ", 
             RowBox[{"g1", "[", 
              RowBox[{"[", "i", "]"}], "]"}]}]}], ",", "q"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "1", ",", "8"}], "}"}]}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"E", "^", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "I"}], " ", "Pi", " ", 
          RowBox[{"a", "/", "n"}], " ", "sg1"}], ")"}]}], 
       RowBox[{"Product", "[", 
        RowBox[{
         RowBox[{"the81", "[", 
          RowBox[{
           RowBox[{"1", "+", 
            RowBox[{"2", " ", 
             RowBox[{"a", "/", "n"}], " ", 
             RowBox[{"g1", "[", 
              RowBox[{"[", "i", "]"}], "]"}]}]}], ",", 
           RowBox[{"1", "+", 
            RowBox[{"2", " ", 
             RowBox[{"b", "/", "n"}], " ", 
             RowBox[{"g1", "[", 
              RowBox[{"[", "i", "]"}], "]"}]}]}], ",", "q"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "1", ",", "8"}], "}"}]}], "]"}]}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Z2", "[", 
     RowBox[{"a_", ",", "b_", ",", "q_", ",", "z_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{"1", "/", "2"}], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"the8", "[", 
          RowBox[{"0", ",", "0", ",", "q", ",", "z"}], "]"}], "^", "2"}], 
        RowBox[{"Product", "[", 
         RowBox[{
          RowBox[{"the81", "[", 
           RowBox[{
            RowBox[{"2", " ", 
             RowBox[{"a", "/", "n"}], " ", 
             RowBox[{"g2", "[", 
              RowBox[{"[", "i", "]"}], "]"}]}], ",", 
            RowBox[{"2", " ", 
             RowBox[{"b", "/", "n"}], " ", 
             RowBox[{"g2", "[", 
              RowBox[{"[", "i", "]"}], "]"}]}], ",", "q"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "1", ",", "6"}], "}"}]}], "]"}]}], "+", 
       RowBox[{
        RowBox[{
         RowBox[{"the8", "[", 
          RowBox[{"1", ",", "0", ",", "q", ",", "z"}], "]"}], "^", "2"}], 
        RowBox[{"Product", "[", 
         RowBox[{
          RowBox[{"the81", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"2", " ", 
              RowBox[{"a", "/", "n"}], " ", 
              RowBox[{"g2", "[", 
               RowBox[{"[", "i", "]"}], "]"}]}], "+", "1"}], ",", 
            RowBox[{"2", " ", 
             RowBox[{"b", "/", "n"}], " ", 
             RowBox[{"g2", "[", 
              RowBox[{"[", "i", "]"}], "]"}]}], ",", "q"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "1", ",", "6"}], "}"}]}], "]"}]}], "+", 
       RowBox[{
        RowBox[{
         RowBox[{"the8", "[", 
          RowBox[{"0", ",", "1", ",", "q", ",", "z"}], "]"}], "^", "2"}], 
        RowBox[{"E", "^", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "I"}], " ", "Pi", " ", 
           RowBox[{"a", "/", "n"}], " ", "sg2"}], ")"}]}], 
        RowBox[{"Product", "[", 
         RowBox[{
          RowBox[{"the81", "[", 
           RowBox[{
            RowBox[{"2", " ", 
             RowBox[{"a", "/", "n"}], " ", 
             RowBox[{"g2", "[", 
              RowBox[{"[", "i", "]"}], "]"}]}], ",", 
            RowBox[{"1", "+", 
             RowBox[{"2", " ", 
              RowBox[{"b", "/", "n"}], " ", 
              RowBox[{"g2", "[", 
               RowBox[{"[", "i", "]"}], "]"}]}]}], ",", "q"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "1", ",", "6"}], "}"}]}], "]"}]}], "+", 
       RowBox[{
        RowBox[{
         RowBox[{"the8", "[", 
          RowBox[{"1", ",", "1", ",", "q", ",", "z"}], "]"}], "^", "2"}], 
        RowBox[{"E", "^", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "I"}], " ", "Pi", " ", 
           RowBox[{"a", "/", "n"}], " ", "sg2"}], ")"}]}], 
        RowBox[{"Product", "[", 
         RowBox[{
          RowBox[{"the81", "[", 
           RowBox[{
            RowBox[{"1", "+", 
             RowBox[{"2", " ", 
              RowBox[{"a", "/", "n"}], " ", 
              RowBox[{"g2", "[", 
               RowBox[{"[", "i", "]"}], "]"}]}]}], ",", 
            RowBox[{"1", "+", 
             RowBox[{"2", " ", 
              RowBox[{"b", "/", "n"}], " ", 
              RowBox[{"g2", "[", 
               RowBox[{"[", "i", "]"}], "]"}]}]}], ",", "q"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "1", ",", "6"}], "}"}]}], "]"}]}]}], ")"}]}]}], 
   ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"f01", "=", 
   RowBox[{
    RowBox[{"Series", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Z1", "[", 
        RowBox[{"0", ",", "1", ",", "q"}], "]"}], 
       RowBox[{"Z2", "[", 
        RowBox[{"0", ",", "1", ",", "q", ",", "z"}], "]"}], " ", 
       RowBox[{"Zk3", "[", 
        RowBox[{"0", ",", "1", ",", "q"}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"q", ",", "0", ",", "10"}], "}"}]}], "]"}], "//", 
    "FullSimplify"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"f02", "=", 
   RowBox[{
    RowBox[{"Series", "[", 
     RowBox[{
      RowBox[{"4", " ", 
       RowBox[{"Z1", "[", 
        RowBox[{"0", ",", "2", ",", "q"}], "]"}], 
       RowBox[{"Z2", "[", 
        RowBox[{"0", ",", "2", ",", "q", ",", "z"}], "]"}], " ", 
       RowBox[{"Zk3", "[", 
        RowBox[{"0", ",", "2", ",", "q"}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"q", ",", "0", ",", "10"}], "}"}]}], "]"}], "//", 
    "FullSimplify"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"f03", "=", 
   RowBox[{
    RowBox[{"Series", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Z1", "[", 
        RowBox[{"0", ",", "3", ",", "q"}], "]"}], 
       RowBox[{"Z2", "[", 
        RowBox[{"0", ",", "3", ",", "q", ",", "z"}], "]"}], " ", 
       RowBox[{"Zk3", "[", 
        RowBox[{"0", ",", "3", ",", "q"}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"q", ",", "0", ",", "10"}], "}"}]}], "]"}], "//", 
    "FullSimplify"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"f10", "=", 
   RowBox[{
    RowBox[{"Series", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Z1", "[", 
        RowBox[{"1", ",", "0", ",", "q"}], "]"}], 
       RowBox[{"Z2", "[", 
        RowBox[{"1", ",", "0", ",", "q", ",", "z"}], "]"}], " ", 
       RowBox[{"Zk3", "[", 
        RowBox[{"1", ",", "0", ",", "q"}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"q", ",", "0", ",", "10"}], "}"}]}], "]"}], "//", 
    "FullSimplify"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"f20", "=", 
   RowBox[{
    RowBox[{"Series", "[", 
     RowBox[{
      RowBox[{"4", " ", 
       RowBox[{"Z1", "[", 
        RowBox[{"2", ",", "0", ",", "q"}], "]"}], 
       RowBox[{"Z2", "[", 
        RowBox[{"2", ",", "0", ",", "q", ",", "z"}], "]"}], " ", 
       RowBox[{"Zk3", "[", 
        RowBox[{"2", ",", "0", ",", "q"}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"q", ",", "0", ",", "10"}], "}"}]}], "]"}], "//", 
    "FullSimplify"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"f30", "=", 
   RowBox[{
    RowBox[{"Series", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Z1", "[", 
        RowBox[{"3", ",", "0", ",", "q"}], "]"}], 
       RowBox[{"Z2", "[", 
        RowBox[{"3", ",", "0", ",", "q", ",", "z"}], "]"}], " ", 
       RowBox[{"Zk3", "[", 
        RowBox[{"3", ",", "0", ",", "q"}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"q", ",", "0", ",", "10"}], "}"}]}], "]"}], "//", 
    "FullSimplify"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"f11", "=", 
   RowBox[{
    RowBox[{"Series", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"E", "^", 
        RowBox[{"(", 
         RowBox[{"Pi", " ", 
          RowBox[{"I", "/", "2"}]}], ")"}]}], " ", 
       RowBox[{"E", "^", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], " ", "Pi", " ", "I", " ", 
          RowBox[{
           RowBox[{"(", "10", ")"}], "/", 
           RowBox[{"(", "16", ")"}]}]}], ")"}]}], 
       RowBox[{"Z1", "[", 
        RowBox[{"1", ",", "1", ",", "q"}], "]"}], 
       RowBox[{"Z2", "[", 
        RowBox[{"1", ",", "1", ",", "q", ",", "z"}], "]"}], " ", 
       RowBox[{"Zk3", "[", 
        RowBox[{"1", ",", "1", ",", "q"}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"q", ",", "0", ",", "10"}], "}"}]}], "]"}], "//", 
    "FullSimplify"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"f12", "=", 
   RowBox[{
    RowBox[{"Series", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"E", "^", 
        RowBox[{"(", 
         RowBox[{"Pi", " ", "I"}], ")"}]}], 
       RowBox[{"E", "^", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "4"}], " ", "Pi", " ", "I", " ", 
          RowBox[{
           RowBox[{"(", "10", ")"}], "/", 
           RowBox[{"(", "16", ")"}]}]}], ")"}]}], 
       RowBox[{"Z1", "[", 
        RowBox[{"1", ",", "2", ",", "q"}], "]"}], 
       RowBox[{"Z2", "[", 
        RowBox[{"1", ",", "2", ",", "q", ",", "z"}], "]"}], " ", 
       RowBox[{"Zk3", "[", 
        RowBox[{"1", ",", "2", ",", "q"}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"q", ",", "0", ",", "10"}], "}"}]}], "]"}], "//", 
    "FullSimplify"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"f13", "=", 
   RowBox[{
    RowBox[{"Series", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"E", "^", 
        RowBox[{"(", 
         RowBox[{"3", "Pi", " ", 
          RowBox[{"I", "/", "2"}]}], ")"}]}], " ", 
       RowBox[{"E", "^", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "6"}], " ", "Pi", " ", "I", " ", 
          RowBox[{
           RowBox[{"(", "10", ")"}], "/", 
           RowBox[{"(", "16", ")"}]}]}], ")"}]}], 
       RowBox[{"Z1", "[", 
        RowBox[{"1", ",", "3", ",", "q"}], "]"}], 
       RowBox[{"Z2", "[", 
        RowBox[{"1", ",", "3", ",", "q", ",", "z"}], "]"}], " ", 
       RowBox[{"Zk3", "[", 
        RowBox[{"1", ",", "3", ",", "q"}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"q", ",", "0", ",", "10"}], "}"}]}], "]"}], "//", 
    "FullSimplify"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"f21", "=", 
   RowBox[{
    RowBox[{"Series", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"E", "^", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "Pi", " ", "I"}], ")"}]}], 
       RowBox[{"E", "^", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "4"}], " ", "Pi", " ", "I", " ", 
          RowBox[{
           RowBox[{"(", "10", ")"}], "/", 
           RowBox[{"(", "16", ")"}]}]}], ")"}]}], 
       RowBox[{"Z1", "[", 
        RowBox[{"2", ",", "1", ",", "q"}], "]"}], 
       RowBox[{"Z2", "[", 
        RowBox[{"2", ",", "1", ",", "q", ",", "z"}], "]"}], " ", 
       RowBox[{"Zk3", "[", 
        RowBox[{"2", ",", "1", ",", "q"}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"q", ",", "0", ",", "10"}], "}"}]}], "]"}], "//", 
    "FullSimplify"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"f22", "=", 
   RowBox[{
    RowBox[{"Series", "[", 
     RowBox[{
      RowBox[{"4", " ", 
       RowBox[{"E", "^", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "8"}], " ", "Pi", " ", "I", " ", 
          RowBox[{
           RowBox[{"(", "10", ")"}], "/", 
           RowBox[{"(", "16", ")"}]}]}], ")"}]}], 
       RowBox[{"Z1", "[", 
        RowBox[{"2", ",", "2", ",", "q"}], "]"}], 
       RowBox[{"Z2", "[", 
        RowBox[{"2", ",", "2", ",", "q", ",", "z"}], "]"}], " ", 
       RowBox[{"Zk3", "[", 
        RowBox[{"2", ",", "2", ",", "q"}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"q", ",", "0", ",", "10"}], "}"}]}], "]"}], "//", 
    "FullSimplify"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"f23", "=", 
   RowBox[{
    RowBox[{"Series", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"E", "^", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "Pi"}], " ", "I"}], ")"}]}], 
       RowBox[{"E", "^", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "12"}], " ", "Pi", " ", "I", " ", 
          RowBox[{
           RowBox[{"(", "10", ")"}], "/", 
           RowBox[{"(", "16", ")"}]}]}], ")"}]}], 
       RowBox[{"Z1", "[", 
        RowBox[{"2", ",", "3", ",", "q"}], "]"}], 
       RowBox[{"Z2", "[", 
        RowBox[{"2", ",", "3", ",", "q", ",", "z"}], "]"}], " ", 
       RowBox[{"Zk3", "[", 
        RowBox[{"2", ",", "3", ",", "q"}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"q", ",", "0", ",", "10"}], "}"}]}], "]"}], "//", 
    "FullSimplify"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"f31", "=", 
   RowBox[{
    RowBox[{"Series", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"E", "^", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "Pi"}], " ", 
          RowBox[{"I", "/", "2"}]}], ")"}]}], " ", 
       RowBox[{"E", "^", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "6"}], " ", "Pi", " ", "I", " ", 
          RowBox[{
           RowBox[{"(", "10", ")"}], "/", 
           RowBox[{"(", "16", ")"}]}]}], ")"}]}], 
       RowBox[{"Z1", "[", 
        RowBox[{"3", ",", "1", ",", "q"}], "]"}], 
       RowBox[{"Z2", "[", 
        RowBox[{"3", ",", "1", ",", "q", ",", "z"}], "]"}], " ", 
       RowBox[{"Zk3", "[", 
        RowBox[{"3", ",", "1", ",", "q"}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"q", ",", "0", ",", "10"}], "}"}]}], "]"}], "//", 
    "FullSimplify"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"f32", "=", 
   RowBox[{
    RowBox[{"Series", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"E", "^", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "Pi"}], " ", "I"}], ")"}]}], 
       RowBox[{"E", "^", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "12"}], " ", "Pi", " ", "I", " ", 
          RowBox[{
           RowBox[{"(", "10", ")"}], "/", 
           RowBox[{"(", "16", ")"}]}]}], ")"}]}], 
       RowBox[{"Z1", "[", 
        RowBox[{"3", ",", "2", ",", "q"}], "]"}], 
       RowBox[{"Z2", "[", 
        RowBox[{"3", ",", "2", ",", "q", ",", "z"}], "]"}], " ", 
       RowBox[{"Zk3", "[", 
        RowBox[{"3", ",", "2", ",", "q"}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"q", ",", "0", ",", "10"}], "}"}]}], "]"}], "//", 
    "FullSimplify"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"f33", "=", 
    RowBox[{
     RowBox[{"Series", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"E", "^", 
         RowBox[{"(", 
          RowBox[{"Pi", " ", 
           RowBox[{"I", "/", "2"}]}], ")"}]}], 
        RowBox[{"E", "^", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "18"}], " ", "Pi", " ", "I", " ", 
           RowBox[{
            RowBox[{"(", "10", ")"}], "/", 
            RowBox[{"(", "16", ")"}]}]}], ")"}]}], 
        RowBox[{"Z1", "[", 
         RowBox[{"3", ",", "3", ",", "q"}], "]"}], 
        RowBox[{"Z2", "[", 
         RowBox[{"3", ",", "3", ",", "q", ",", "z"}], "]"}], " ", 
        RowBox[{"Zk3", "[", 
         RowBox[{"3", ",", "3", ",", "q"}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"q", ",", "0", ",", "10"}], "}"}]}], "]"}], "//", 
     "FullSimplify"}]}], ";"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"f01", "+", "f02", "+", "f03", "+", "f21", "+", "f23", "-", 
   RowBox[{"Series", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"2", "/", "3"}], " ", 
      RowBox[{
       RowBox[{"ep", "[", 
        RowBox[{"2", ",", "q", ",", "1"}], "]"}], "^", "2"}], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"e61", "[", 
         RowBox[{"q", ",", "z"}], "]"}], "+", 
        RowBox[{"2", 
         RowBox[{"ep", "[", 
          RowBox[{"2", ",", "q", ",", "1"}], "]"}], 
         RowBox[{"e41", "[", 
          RowBox[{"q", ",", "z"}], "]"}]}]}], ")"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"q", ",", "0", ",", "10"}], "}"}]}], "]"}]}], "//", 
  "FullSimplify", " ", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "This", " ", "is", " ", "a", " ", "type", " ", "2", " ", "embedding", " ",
      "with", " ", "n1"}], "=", 
    RowBox[{"n2", "=", "12"}]}], "*)"}]}]}], "Input",
 CellChangeTimes->{{3.685689666045909*^9, 3.68568966661591*^9}, {
  3.6856897128259745`*^9, 3.6856897314660006`*^9}, {3.6856897681860523`*^9, 
  3.685689796686092*^9}, {3.6870714549627266`*^9, 3.6870714569827294`*^9}}],

Cell[BoxData[
 InterpretationBox[
  SuperscriptBox[
   RowBox[{"O", "[", "q", "]"}], 
   RowBox[{"241", "/", "24"}]],
  SeriesData[$CellContext`q, 0, {}, 241, 241, 24],
  Editable->False]], "Output",
 CellChangeTimes->{3.685689974237341*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"g2", ":=", 
   RowBox[{"{", 
    RowBox[{
    "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", 
     RowBox[{"-", "1"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"g1", ":=", 
   RowBox[{"{", 
    RowBox[{
    "1", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     "0"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"sg1", "=", 
   RowBox[{"Sum", "[", 
    RowBox[{
     RowBox[{"g1", "[", 
      RowBox[{"[", "i", "]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", "8"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"sg2", "=", 
   RowBox[{"Sum", "[", 
    RowBox[{
     RowBox[{"g2", "[", 
      RowBox[{"[", "i", "]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", "8"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Z1", "[", 
    RowBox[{"a_", ",", "b_", ",", "q_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"1", "/", "2"}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"Product", "[", 
       RowBox[{
        RowBox[{"the81", "[", 
         RowBox[{
          RowBox[{"2", " ", 
           RowBox[{"a", "/", "n"}], " ", 
           RowBox[{"g1", "[", 
            RowBox[{"[", "i", "]"}], "]"}]}], ",", 
          RowBox[{"2", " ", 
           RowBox[{"b", "/", "n"}], " ", 
           RowBox[{"g1", "[", 
            RowBox[{"[", "i", "]"}], "]"}]}], ",", "q"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "1", ",", "8"}], "}"}]}], "]"}], "+", 
      RowBox[{"Product", "[", 
       RowBox[{
        RowBox[{"the81", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"2", " ", 
            RowBox[{"a", "/", "n"}], " ", 
            RowBox[{"g1", "[", 
             RowBox[{"[", "i", "]"}], "]"}]}], "+", "1"}], ",", 
          RowBox[{"2", " ", 
           RowBox[{"b", "/", "n"}], " ", 
           RowBox[{"g1", "[", 
            RowBox[{"[", "i", "]"}], "]"}]}], ",", "q"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "1", ",", "8"}], "}"}]}], "]"}], "+", 
      RowBox[{
       RowBox[{"E", "^", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "I"}], " ", "Pi", " ", 
          RowBox[{"a", "/", "n"}], " ", "sg1"}], ")"}]}], 
       RowBox[{"Product", "[", 
        RowBox[{
         RowBox[{"the81", "[", 
          RowBox[{
           RowBox[{"2", " ", 
            RowBox[{"a", "/", "n"}], " ", 
            RowBox[{"g1", "[", 
             RowBox[{"[", "i", "]"}], "]"}]}], ",", 
           RowBox[{"1", "+", 
            RowBox[{"2", " ", 
             RowBox[{"b", "/", "n"}], " ", 
             RowBox[{"g1", "[", 
              RowBox[{"[", "i", "]"}], "]"}]}]}], ",", "q"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "1", ",", "8"}], "}"}]}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"E", "^", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "I"}], " ", "Pi", " ", 
          RowBox[{"a", "/", "n"}], " ", "sg1"}], ")"}]}], 
       RowBox[{"Product", "[", 
        RowBox[{
         RowBox[{"the81", "[", 
          RowBox[{
           RowBox[{"1", "+", 
            RowBox[{"2", " ", 
             RowBox[{"a", "/", "n"}], " ", 
             RowBox[{"g1", "[", 
              RowBox[{"[", "i", "]"}], "]"}]}]}], ",", 
           RowBox[{"1", "+", 
            RowBox[{"2", " ", 
             RowBox[{"b", "/", "n"}], " ", 
             RowBox[{"g1", "[", 
              RowBox[{"[", "i", "]"}], "]"}]}]}], ",", "q"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "1", ",", "8"}], "}"}]}], "]"}]}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Z2", "[", 
     RowBox[{"a_", ",", "b_", ",", "q_", ",", "z_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{"1", "/", "2"}], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"Product", "[", 
         RowBox[{
          RowBox[{"the8", "[", 
           RowBox[{
            RowBox[{"2", " ", 
             RowBox[{"a", "/", "n"}], " ", 
             RowBox[{"g2", "[", 
              RowBox[{"[", "j", "]"}], "]"}]}], ",", 
            RowBox[{"2", " ", 
             RowBox[{"b", "/", "n"}], " ", 
             RowBox[{"g2", "[", 
              RowBox[{"[", "j", "]"}], "]"}]}], ",", "q", ",", "z"}], "]"}], 
          ",", 
          RowBox[{"{", 
           RowBox[{"j", ",", "7", ",", "8"}], "}"}]}], "]"}], 
        RowBox[{"Product", "[", 
         RowBox[{
          RowBox[{"the81", "[", 
           RowBox[{
            RowBox[{"2", " ", 
             RowBox[{"a", "/", "n"}], " ", 
             RowBox[{"g2", "[", 
              RowBox[{"[", "i", "]"}], "]"}]}], ",", 
            RowBox[{"2", " ", 
             RowBox[{"b", "/", "n"}], " ", 
             RowBox[{"g2", "[", 
              RowBox[{"[", "i", "]"}], "]"}]}], ",", "q"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "1", ",", "6"}], "}"}]}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"Product", "[", 
         RowBox[{
          RowBox[{"the8", "[", 
           RowBox[{
            RowBox[{"1", "+", 
             RowBox[{"2", " ", 
              RowBox[{"a", "/", "n"}], " ", 
              RowBox[{"g2", "[", 
               RowBox[{"[", "j", "]"}], "]"}]}]}], ",", 
            RowBox[{"2", " ", 
             RowBox[{"b", "/", "n"}], " ", 
             RowBox[{"g2", "[", 
              RowBox[{"[", "j", "]"}], "]"}]}], ",", "q", ",", "z"}], "]"}], 
          ",", 
          RowBox[{"{", 
           RowBox[{"j", ",", "7", ",", "8"}], "}"}]}], "]"}], 
        RowBox[{"Product", "[", 
         RowBox[{
          RowBox[{"the81", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"2", " ", 
              RowBox[{"a", "/", "n"}], " ", 
              RowBox[{"g2", "[", 
               RowBox[{"[", "i", "]"}], "]"}]}], "+", "1"}], ",", 
            RowBox[{"2", " ", 
             RowBox[{"b", "/", "n"}], " ", 
             RowBox[{"g2", "[", 
              RowBox[{"[", "i", "]"}], "]"}]}], ",", "q"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "1", ",", "6"}], "}"}]}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"Product", "[", 
         RowBox[{
          RowBox[{"the8", "[", 
           RowBox[{
            RowBox[{"2", " ", 
             RowBox[{"a", "/", "n"}], " ", 
             RowBox[{"g2", "[", 
              RowBox[{"[", "j", "]"}], "]"}]}], ",", 
            RowBox[{"1", "+", 
             RowBox[{"2", " ", 
              RowBox[{"b", "/", "n"}], " ", 
              RowBox[{"g2", "[", 
               RowBox[{"[", "j", "]"}], "]"}]}]}], ",", "q", ",", "z"}], 
           "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"j", ",", "7", ",", "8"}], "}"}]}], "]"}], " ", 
        RowBox[{"E", "^", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "I"}], " ", "Pi", " ", 
           RowBox[{"a", "/", "n"}], " ", "sg2"}], ")"}]}], 
        RowBox[{"Product", "[", 
         RowBox[{
          RowBox[{"the81", "[", 
           RowBox[{
            RowBox[{"2", " ", 
             RowBox[{"a", "/", "n"}], " ", 
             RowBox[{"g2", "[", 
              RowBox[{"[", "i", "]"}], "]"}]}], ",", 
            RowBox[{"1", "+", 
             RowBox[{"2", " ", 
              RowBox[{"b", "/", "n"}], " ", 
              RowBox[{"g2", "[", 
               RowBox[{"[", "i", "]"}], "]"}]}]}], ",", "q"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "1", ",", "6"}], "}"}]}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"Product", "[", 
         RowBox[{
          RowBox[{"the8", "[", 
           RowBox[{
            RowBox[{"1", "+", 
             RowBox[{"2", " ", 
              RowBox[{"a", "/", "n"}], " ", 
              RowBox[{"g2", "[", 
               RowBox[{"[", "j", "]"}], "]"}]}]}], ",", 
            RowBox[{"1", "+", 
             RowBox[{"2", " ", 
              RowBox[{"b", "/", "n"}], " ", 
              RowBox[{"g2", "[", 
               RowBox[{"[", "j", "]"}], "]"}]}]}], ",", "q", ",", "z"}], 
           "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"j", ",", "7", ",", "8"}], "}"}]}], "]"}], 
        RowBox[{"E", "^", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "I"}], " ", "Pi", " ", 
           RowBox[{"a", "/", "n"}], " ", "sg2"}], ")"}]}], 
        RowBox[{"Product", "[", 
         RowBox[{
          RowBox[{"the81", "[", 
           RowBox[{
            RowBox[{"1", "+", 
             RowBox[{"2", " ", 
              RowBox[{"a", "/", "n"}], " ", 
              RowBox[{"g2", "[", 
               RowBox[{"[", "i", "]"}], "]"}]}]}], ",", 
            RowBox[{"1", "+", 
             RowBox[{"2", " ", 
              RowBox[{"b", "/", "n"}], " ", 
              RowBox[{"g2", "[", 
               RowBox[{"[", "i", "]"}], "]"}]}]}], ",", "q"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "1", ",", "6"}], "}"}]}], "]"}]}]}], ")"}]}]}], 
   ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"f01", "=", 
   RowBox[{
    RowBox[{"Series", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Z1", "[", 
        RowBox[{"0", ",", "1", ",", "q"}], "]"}], 
       RowBox[{"Z2", "[", 
        RowBox[{"0", ",", "1", ",", "q", ",", "z"}], "]"}], " ", 
       RowBox[{"Zk3", "[", 
        RowBox[{"0", ",", "1", ",", "q"}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"q", ",", "0", ",", "10"}], "}"}]}], "]"}], "//", 
    "FullSimplify"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"f02", "=", 
   RowBox[{
    RowBox[{"Series", "[", 
     RowBox[{
      RowBox[{"4", " ", 
       RowBox[{"Z1", "[", 
        RowBox[{"0", ",", "2", ",", "q"}], "]"}], 
       RowBox[{"Z2", "[", 
        RowBox[{"0", ",", "2", ",", "q", ",", "z"}], "]"}], " ", 
       RowBox[{"Zk3", "[", 
        RowBox[{"0", ",", "2", ",", "q"}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"q", ",", "0", ",", "10"}], "}"}]}], "]"}], "//", 
    "FullSimplify"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"f03", "=", 
   RowBox[{
    RowBox[{"Series", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Z1", "[", 
        RowBox[{"0", ",", "3", ",", "q"}], "]"}], 
       RowBox[{"Z2", "[", 
        RowBox[{"0", ",", "3", ",", "q", ",", "z"}], "]"}], " ", 
       RowBox[{"Zk3", "[", 
        RowBox[{"0", ",", "3", ",", "q"}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"q", ",", "0", ",", "10"}], "}"}]}], "]"}], "//", 
    "FullSimplify"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"f10", "=", 
   RowBox[{
    RowBox[{"Series", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Z1", "[", 
        RowBox[{"1", ",", "0", ",", "q"}], "]"}], 
       RowBox[{"Z2", "[", 
        RowBox[{"1", ",", "0", ",", "q", ",", "z"}], "]"}], " ", 
       RowBox[{"Zk3", "[", 
        RowBox[{"1", ",", "0", ",", "q"}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"q", ",", "0", ",", "10"}], "}"}]}], "]"}], "//", 
    "FullSimplify"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"f20", "=", 
   RowBox[{
    RowBox[{"Series", "[", 
     RowBox[{
      RowBox[{"4", " ", 
       RowBox[{"Z1", "[", 
        RowBox[{"2", ",", "0", ",", "q"}], "]"}], 
       RowBox[{"Z2", "[", 
        RowBox[{"2", ",", "0", ",", "q", ",", "z"}], "]"}], " ", 
       RowBox[{"Zk3", "[", 
        RowBox[{"2", ",", "0", ",", "q"}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"q", ",", "0", ",", "10"}], "}"}]}], "]"}], "//", 
    "FullSimplify"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"f30", "=", 
   RowBox[{
    RowBox[{"Series", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Z1", "[", 
        RowBox[{"3", ",", "0", ",", "q"}], "]"}], 
       RowBox[{"Z2", "[", 
        RowBox[{"3", ",", "0", ",", "q", ",", "z"}], "]"}], " ", 
       RowBox[{"Zk3", "[", 
        RowBox[{"3", ",", "0", ",", "q"}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"q", ",", "0", ",", "10"}], "}"}]}], "]"}], "//", 
    "FullSimplify"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"f11", "=", 
   RowBox[{
    RowBox[{"Series", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"E", "^", 
        RowBox[{"(", 
         RowBox[{"Pi", " ", 
          RowBox[{"I", "/", "2"}]}], ")"}]}], " ", 
       RowBox[{"E", "^", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], " ", "Pi", " ", "I", " ", 
          RowBox[{
           RowBox[{"(", "10", ")"}], "/", 
           RowBox[{"(", "16", ")"}]}]}], ")"}]}], 
       RowBox[{"Z1", "[", 
        RowBox[{"1", ",", "1", ",", "q"}], "]"}], 
       RowBox[{"Z2", "[", 
        RowBox[{"1", ",", "1", ",", "q", ",", "z"}], "]"}], " ", 
       RowBox[{"Zk3", "[", 
        RowBox[{"1", ",", "1", ",", "q"}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"q", ",", "0", ",", "10"}], "}"}]}], "]"}], "//", 
    "FullSimplify"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"f12", "=", 
   RowBox[{
    RowBox[{"Series", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"E", "^", 
        RowBox[{"(", 
         RowBox[{"Pi", " ", "I"}], ")"}]}], 
       RowBox[{"E", "^", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "4"}], " ", "Pi", " ", "I", " ", 
          RowBox[{
           RowBox[{"(", "10", ")"}], "/", 
           RowBox[{"(", "16", ")"}]}]}], ")"}]}], 
       RowBox[{"Z1", "[", 
        RowBox[{"1", ",", "2", ",", "q"}], "]"}], 
       RowBox[{"Z2", "[", 
        RowBox[{"1", ",", "2", ",", "q", ",", "z"}], "]"}], " ", 
       RowBox[{"Zk3", "[", 
        RowBox[{"1", ",", "2", ",", "q"}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"q", ",", "0", ",", "10"}], "}"}]}], "]"}], "//", 
    "FullSimplify"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"f13", "=", 
   RowBox[{
    RowBox[{"Series", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"E", "^", 
        RowBox[{"(", 
         RowBox[{"3", "Pi", " ", 
          RowBox[{"I", "/", "2"}]}], ")"}]}], " ", 
       RowBox[{"E", "^", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "6"}], " ", "Pi", " ", "I", " ", 
          RowBox[{
           RowBox[{"(", "10", ")"}], "/", 
           RowBox[{"(", "16", ")"}]}]}], ")"}]}], 
       RowBox[{"Z1", "[", 
        RowBox[{"1", ",", "3", ",", "q"}], "]"}], 
       RowBox[{"Z2", "[", 
        RowBox[{"1", ",", "3", ",", "q", ",", "z"}], "]"}], " ", 
       RowBox[{"Zk3", "[", 
        RowBox[{"1", ",", "3", ",", "q"}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"q", ",", "0", ",", "10"}], "}"}]}], "]"}], "//", 
    "FullSimplify"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"f21", "=", 
   RowBox[{
    RowBox[{"Series", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"E", "^", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "Pi", " ", "I"}], ")"}]}], 
       RowBox[{"E", "^", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "4"}], " ", "Pi", " ", "I", " ", 
          RowBox[{
           RowBox[{"(", "10", ")"}], "/", 
           RowBox[{"(", "16", ")"}]}]}], ")"}]}], 
       RowBox[{"Z1", "[", 
        RowBox[{"2", ",", "1", ",", "q"}], "]"}], 
       RowBox[{"Z2", "[", 
        RowBox[{"2", ",", "1", ",", "q", ",", "z"}], "]"}], " ", 
       RowBox[{"Zk3", "[", 
        RowBox[{"2", ",", "1", ",", "q"}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"q", ",", "0", ",", "10"}], "}"}]}], "]"}], "//", 
    "FullSimplify"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"f22", "=", 
   RowBox[{
    RowBox[{"Series", "[", 
     RowBox[{
      RowBox[{"4", " ", 
       RowBox[{"E", "^", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "8"}], " ", "Pi", " ", "I", " ", 
          RowBox[{
           RowBox[{"(", "10", ")"}], "/", 
           RowBox[{"(", "16", ")"}]}]}], ")"}]}], 
       RowBox[{"Z1", "[", 
        RowBox[{"2", ",", "2", ",", "q"}], "]"}], 
       RowBox[{"Z2", "[", 
        RowBox[{"2", ",", "2", ",", "q", ",", "z"}], "]"}], " ", 
       RowBox[{"Zk3", "[", 
        RowBox[{"2", ",", "2", ",", "q"}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"q", ",", "0", ",", "10"}], "}"}]}], "]"}], "//", 
    "FullSimplify"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"f23", "=", 
   RowBox[{
    RowBox[{"Series", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"E", "^", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "Pi"}], " ", "I"}], ")"}]}], 
       RowBox[{"E", "^", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "12"}], " ", "Pi", " ", "I", " ", 
          RowBox[{
           RowBox[{"(", "10", ")"}], "/", 
           RowBox[{"(", "16", ")"}]}]}], ")"}]}], 
       RowBox[{"Z1", "[", 
        RowBox[{"2", ",", "3", ",", "q"}], "]"}], 
       RowBox[{"Z2", "[", 
        RowBox[{"2", ",", "3", ",", "q", ",", "z"}], "]"}], " ", 
       RowBox[{"Zk3", "[", 
        RowBox[{"2", ",", "3", ",", "q"}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"q", ",", "0", ",", "10"}], "}"}]}], "]"}], "//", 
    "FullSimplify"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"f31", "=", 
   RowBox[{
    RowBox[{"Series", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"E", "^", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "Pi"}], " ", 
          RowBox[{"I", "/", "2"}]}], ")"}]}], " ", 
       RowBox[{"E", "^", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "6"}], " ", "Pi", " ", "I", " ", 
          RowBox[{
           RowBox[{"(", "10", ")"}], "/", 
           RowBox[{"(", "16", ")"}]}]}], ")"}]}], 
       RowBox[{"Z1", "[", 
        RowBox[{"3", ",", "1", ",", "q"}], "]"}], 
       RowBox[{"Z2", "[", 
        RowBox[{"3", ",", "1", ",", "q", ",", "z"}], "]"}], " ", 
       RowBox[{"Zk3", "[", 
        RowBox[{"3", ",", "1", ",", "q"}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"q", ",", "0", ",", "10"}], "}"}]}], "]"}], "//", 
    "FullSimplify"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"f32", "=", 
   RowBox[{
    RowBox[{"Series", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"E", "^", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "Pi"}], " ", "I"}], ")"}]}], 
       RowBox[{"E", "^", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "12"}], " ", "Pi", " ", "I", " ", 
          RowBox[{
           RowBox[{"(", "10", ")"}], "/", 
           RowBox[{"(", "16", ")"}]}]}], ")"}]}], 
       RowBox[{"Z1", "[", 
        RowBox[{"3", ",", "2", ",", "q"}], "]"}], 
       RowBox[{"Z2", "[", 
        RowBox[{"3", ",", "2", ",", "q", ",", "z"}], "]"}], " ", 
       RowBox[{"Zk3", "[", 
        RowBox[{"3", ",", "2", ",", "q"}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"q", ",", "0", ",", "10"}], "}"}]}], "]"}], "//", 
    "FullSimplify"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"f33", "=", 
    RowBox[{
     RowBox[{"Series", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"E", "^", 
         RowBox[{"(", 
          RowBox[{"Pi", " ", 
           RowBox[{"I", "/", "2"}]}], ")"}]}], 
        RowBox[{"E", "^", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "18"}], " ", "Pi", " ", "I", " ", 
           RowBox[{
            RowBox[{"(", "10", ")"}], "/", 
            RowBox[{"(", "16", ")"}]}]}], ")"}]}], 
        RowBox[{"Z1", "[", 
         RowBox[{"3", ",", "3", ",", "q"}], "]"}], 
        RowBox[{"Z2", "[", 
         RowBox[{"3", ",", "3", ",", "q", ",", "z"}], "]"}], " ", 
        RowBox[{"Zk3", "[", 
         RowBox[{"3", ",", "3", ",", "q"}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"q", ",", "0", ",", "10"}], "}"}]}], "]"}], "//", 
     "FullSimplify"}]}], ";"}], "\[IndentingNewLine]"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
   "f01", "+", "f02", "+", "f03", "+", "f21", "+", "f23", "-", "seriesabc"}], 
   "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"a", "\[Rule]", 
      RowBox[{"-", 
       FractionBox["1", "6"]}]}], ",", 
     RowBox[{"b", "\[Rule]", 
      FractionBox["2", "3"]}], ",", 
     RowBox[{"c", "\[Rule]", 
      FractionBox["1", "6"]}]}], "}"}]}], "//", "FullSimplify"}]}], "Input",
 CellChangeTimes->{{3.685693421249032*^9, 3.685693447139513*^9}, {
  3.68569349009697*^9, 3.6856935419559364`*^9}}],

Cell[BoxData[
 InterpretationBox[
  SuperscriptBox[
   RowBox[{"O", "[", "q", "]"}], 
   RowBox[{"241", "/", "24"}]],
  SeriesData[$CellContext`q, 0, {}, 241, 241, 24],
  Editable->False]], "Output",
 CellChangeTimes->{3.685693839203938*^9}]
}, Open  ]],

Cell[" ", "Text",
 Editable->False,
 Selectable->False,
 CellFrame->{{0, 0}, {0, 2}},
 ShowCellBracket->False,
 CellMargins->{{0, 0}, {1, 1}},
 CellElementSpacings->{"CellMinHeight"->1},
 CellFrameMargins->0,
 CellFrameColor->RGBColor[0, 0, 1],
 CellSize->{Inherited, 4}]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 Cell[BoxData["\[IndentingNewLine]"], "Input",
  CellChangeTimes->{3.68569057387818*^9}],
 "Type 3 embeddings:"
}], "Subtitle",
 CellChangeTimes->{{3.685694436379094*^9, 3.6856944513519506`*^9}, {
  3.6870712984425077`*^9, 3.687071302462513*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"g1", ":=", 
   RowBox[{"{", 
    RowBox[{
    "2", ",", "1", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     "0"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"g2", ":=", 
   RowBox[{"{", 
    RowBox[{
    "2", ",", "2", ",", "2", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     "0"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"sg1", "=", 
   RowBox[{"Sum", "[", 
    RowBox[{
     RowBox[{"g1", "[", 
      RowBox[{"[", "i", "]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", "8"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"sg2", "=", 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{"g2", "[", 
       RowBox[{"[", "i", "]"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", "8"}], "}"}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Z1", "[", 
    RowBox[{"a_", ",", "b_", ",", "q_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"1", "/", "2"}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"Product", "[", 
       RowBox[{
        RowBox[{"the81", "[", 
         RowBox[{
          RowBox[{"2", " ", 
           RowBox[{"a", "/", "n"}], " ", 
           RowBox[{"g1", "[", 
            RowBox[{"[", "i", "]"}], "]"}]}], ",", 
          RowBox[{"2", " ", 
           RowBox[{"b", "/", "n"}], " ", 
           RowBox[{"g1", "[", 
            RowBox[{"[", "i", "]"}], "]"}]}], ",", "q"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "1", ",", "8"}], "}"}]}], "]"}], "+", 
      RowBox[{"Product", "[", 
       RowBox[{
        RowBox[{"the81", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"2", " ", 
            RowBox[{"a", "/", "n"}], " ", 
            RowBox[{"g1", "[", 
             RowBox[{"[", "i", "]"}], "]"}]}], "+", "1"}], ",", 
          RowBox[{"2", " ", 
           RowBox[{"b", "/", "n"}], " ", 
           RowBox[{"g1", "[", 
            RowBox[{"[", "i", "]"}], "]"}]}], ",", "q"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "1", ",", "8"}], "}"}]}], "]"}], "+", 
      RowBox[{
       RowBox[{"E", "^", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "I"}], " ", "Pi", " ", 
          RowBox[{"a", "/", "n"}], " ", "sg1"}], ")"}]}], 
       RowBox[{"Product", "[", 
        RowBox[{
         RowBox[{"the81", "[", 
          RowBox[{
           RowBox[{"2", " ", 
            RowBox[{"a", "/", "n"}], " ", 
            RowBox[{"g1", "[", 
             RowBox[{"[", "i", "]"}], "]"}]}], ",", 
           RowBox[{"1", "+", 
            RowBox[{"2", " ", 
             RowBox[{"b", "/", "n"}], " ", 
             RowBox[{"g1", "[", 
              RowBox[{"[", "i", "]"}], "]"}]}]}], ",", "q"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "1", ",", "8"}], "}"}]}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"E", "^", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "I"}], " ", "Pi", " ", 
          RowBox[{"a", "/", "n"}], " ", "sg1"}], ")"}]}], 
       RowBox[{"Product", "[", 
        RowBox[{
         RowBox[{"the81", "[", 
          RowBox[{
           RowBox[{"1", "+", 
            RowBox[{"2", " ", 
             RowBox[{"a", "/", "n"}], " ", 
             RowBox[{"g1", "[", 
              RowBox[{"[", "i", "]"}], "]"}]}]}], ",", 
           RowBox[{"1", "+", 
            RowBox[{"2", " ", 
             RowBox[{"b", "/", "n"}], " ", 
             RowBox[{"g1", "[", 
              RowBox[{"[", "i", "]"}], "]"}]}]}], ",", "q"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "1", ",", "8"}], "}"}]}], "]"}]}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Z2", "[", 
     RowBox[{"a_", ",", "b_", ",", "q_", ",", "z_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{"1", "/", "2"}], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"the8", "[", 
          RowBox[{"0", ",", "0", ",", "q", ",", "z"}], "]"}], "^", "2"}], 
        RowBox[{"Product", "[", 
         RowBox[{
          RowBox[{"the81", "[", 
           RowBox[{
            RowBox[{"2", " ", 
             RowBox[{"a", "/", "n"}], " ", 
             RowBox[{"g2", "[", 
              RowBox[{"[", "i", "]"}], "]"}]}], ",", 
            RowBox[{"2", " ", 
             RowBox[{"b", "/", "n"}], " ", 
             RowBox[{"g2", "[", 
              RowBox[{"[", "i", "]"}], "]"}]}], ",", "q"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "1", ",", "6"}], "}"}]}], "]"}]}], "+", 
       RowBox[{
        RowBox[{
         RowBox[{"the8", "[", 
          RowBox[{"1", ",", "0", ",", "q", ",", "z"}], "]"}], "^", "2"}], 
        RowBox[{"Product", "[", 
         RowBox[{
          RowBox[{"the81", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"2", " ", 
              RowBox[{"a", "/", "n"}], " ", 
              RowBox[{"g2", "[", 
               RowBox[{"[", "i", "]"}], "]"}]}], "+", "1"}], ",", 
            RowBox[{"2", " ", 
             RowBox[{"b", "/", "n"}], " ", 
             RowBox[{"g2", "[", 
              RowBox[{"[", "i", "]"}], "]"}]}], ",", "q"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "1", ",", "6"}], "}"}]}], "]"}]}], "+", 
       RowBox[{
        RowBox[{
         RowBox[{"the8", "[", 
          RowBox[{"0", ",", "1", ",", "q", ",", "z"}], "]"}], "^", "2"}], 
        RowBox[{"E", "^", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "I"}], " ", "Pi", " ", 
           RowBox[{"a", "/", "n"}], " ", "sg2"}], ")"}]}], 
        RowBox[{"Product", "[", 
         RowBox[{
          RowBox[{"the81", "[", 
           RowBox[{
            RowBox[{"2", " ", 
             RowBox[{"a", "/", "n"}], " ", 
             RowBox[{"g2", "[", 
              RowBox[{"[", "i", "]"}], "]"}]}], ",", 
            RowBox[{"1", "+", 
             RowBox[{"2", " ", 
              RowBox[{"b", "/", "n"}], " ", 
              RowBox[{"g2", "[", 
               RowBox[{"[", "i", "]"}], "]"}]}]}], ",", "q"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "1", ",", "6"}], "}"}]}], "]"}]}], "+", 
       RowBox[{
        RowBox[{
         RowBox[{"the8", "[", 
          RowBox[{"1", ",", "1", ",", "q", ",", "z"}], "]"}], "^", "2"}], 
        RowBox[{"E", "^", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "I"}], " ", "Pi", " ", 
           RowBox[{"a", "/", "n"}], " ", "sg2"}], ")"}]}], 
        RowBox[{"Product", "[", 
         RowBox[{
          RowBox[{"the81", "[", 
           RowBox[{
            RowBox[{"1", "+", 
             RowBox[{"2", " ", 
              RowBox[{"a", "/", "n"}], " ", 
              RowBox[{"g2", "[", 
               RowBox[{"[", "i", "]"}], "]"}]}]}], ",", 
            RowBox[{"1", "+", 
             RowBox[{"2", " ", 
              RowBox[{"b", "/", "n"}], " ", 
              RowBox[{"g2", "[", 
               RowBox[{"[", "i", "]"}], "]"}]}]}], ",", "q"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "1", ",", "6"}], "}"}]}], "]"}]}]}], ")"}]}]}], 
   ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"f01", "=", 
   RowBox[{
    RowBox[{"Series", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Z1", "[", 
        RowBox[{"0", ",", "1", ",", "q"}], "]"}], 
       RowBox[{"Z2", "[", 
        RowBox[{"0", ",", "1", ",", "q", ",", "z"}], "]"}], " ", 
       RowBox[{"Zk3", "[", 
        RowBox[{"0", ",", "1", ",", "q"}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"q", ",", "0", ",", "10"}], "}"}]}], "]"}], "//", 
    "FullSimplify"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"f02", "=", 
   RowBox[{
    RowBox[{"Series", "[", 
     RowBox[{
      RowBox[{"4", " ", 
       RowBox[{"Z1", "[", 
        RowBox[{"0", ",", "2", ",", "q"}], "]"}], 
       RowBox[{"Z2", "[", 
        RowBox[{"0", ",", "2", ",", "q", ",", "z"}], "]"}], " ", 
       RowBox[{"Zk3", "[", 
        RowBox[{"0", ",", "2", ",", "q"}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"q", ",", "0", ",", "10"}], "}"}]}], "]"}], "//", 
    "FullSimplify"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"f03", "=", 
   RowBox[{
    RowBox[{"Series", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Z1", "[", 
        RowBox[{"0", ",", "3", ",", "q"}], "]"}], 
       RowBox[{"Z2", "[", 
        RowBox[{"0", ",", "3", ",", "q", ",", "z"}], "]"}], " ", 
       RowBox[{"Zk3", "[", 
        RowBox[{"0", ",", "3", ",", "q"}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"q", ",", "0", ",", "10"}], "}"}]}], "]"}], "//", 
    "FullSimplify"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"f10", "=", 
   RowBox[{
    RowBox[{"Series", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Z1", "[", 
        RowBox[{"1", ",", "0", ",", "q"}], "]"}], 
       RowBox[{"Z2", "[", 
        RowBox[{"1", ",", "0", ",", "q", ",", "z"}], "]"}], " ", 
       RowBox[{"Zk3", "[", 
        RowBox[{"1", ",", "0", ",", "q"}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"q", ",", "0", ",", "10"}], "}"}]}], "]"}], "//", 
    "FullSimplify"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"f20", "=", 
   RowBox[{
    RowBox[{"Series", "[", 
     RowBox[{
      RowBox[{"4", " ", 
       RowBox[{"Z1", "[", 
        RowBox[{"2", ",", "0", ",", "q"}], "]"}], 
       RowBox[{"Z2", "[", 
        RowBox[{"2", ",", "0", ",", "q", ",", "z"}], "]"}], " ", 
       RowBox[{"Zk3", "[", 
        RowBox[{"2", ",", "0", ",", "q"}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"q", ",", "0", ",", "10"}], "}"}]}], "]"}], "//", 
    "FullSimplify"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"f30", "=", 
   RowBox[{
    RowBox[{"Series", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Z1", "[", 
        RowBox[{"3", ",", "0", ",", "q"}], "]"}], 
       RowBox[{"Z2", "[", 
        RowBox[{"3", ",", "0", ",", "q", ",", "z"}], "]"}], " ", 
       RowBox[{"Zk3", "[", 
        RowBox[{"3", ",", "0", ",", "q"}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"q", ",", "0", ",", "10"}], "}"}]}], "]"}], "//", 
    "FullSimplify"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"f11", "=", 
   RowBox[{
    RowBox[{"Series", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        RowBox[{"E", "^", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], " ", "Pi", " ", "I", " ", 
           RowBox[{
            RowBox[{"(", "18", ")"}], "/", 
            RowBox[{"(", "16", ")"}]}]}], ")"}]}]}], 
       RowBox[{"Z1", "[", 
        RowBox[{"1", ",", "1", ",", "q"}], "]"}], 
       RowBox[{"Z2", "[", 
        RowBox[{"1", ",", "1", ",", "q", ",", "z"}], "]"}], " ", 
       RowBox[{"Zk3", "[", 
        RowBox[{"1", ",", "1", ",", "q"}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"q", ",", "0", ",", "10"}], "}"}]}], "]"}], "//", 
    "FullSimplify"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"f12", "=", 
   RowBox[{
    RowBox[{"Series", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"E", "^", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "4"}], " ", "Pi", " ", "I", " ", 
          RowBox[{
           RowBox[{"(", "18", ")"}], "/", 
           RowBox[{"(", "16", ")"}]}]}], ")"}]}], 
       RowBox[{"Z1", "[", 
        RowBox[{"1", ",", "2", ",", "q"}], "]"}], 
       RowBox[{"Z2", "[", 
        RowBox[{"1", ",", "2", ",", "q", ",", "z"}], "]"}], " ", 
       RowBox[{"Zk3", "[", 
        RowBox[{"1", ",", "2", ",", "q"}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"q", ",", "0", ",", "10"}], "}"}]}], "]"}], "//", 
    "FullSimplify"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"f13", "=", 
   RowBox[{
    RowBox[{"Series", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        RowBox[{"E", "^", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "6"}], " ", "Pi", " ", "I", " ", 
           RowBox[{
            RowBox[{"(", "18", ")"}], "/", 
            RowBox[{"(", "16", ")"}]}]}], ")"}]}]}], 
       RowBox[{"Z1", "[", 
        RowBox[{"1", ",", "3", ",", "q"}], "]"}], 
       RowBox[{"Z2", "[", 
        RowBox[{"1", ",", "3", ",", "q", ",", "z"}], "]"}], " ", 
       RowBox[{"Zk3", "[", 
        RowBox[{"1", ",", "3", ",", "q"}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"q", ",", "0", ",", "10"}], "}"}]}], "]"}], "//", 
    "FullSimplify"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"f21", "=", 
   RowBox[{
    RowBox[{"Series", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"E", "^", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "4"}], " ", "Pi", " ", "I", " ", 
          RowBox[{
           RowBox[{"(", "18", ")"}], "/", 
           RowBox[{"(", "16", ")"}]}]}], ")"}]}], 
       RowBox[{"Z1", "[", 
        RowBox[{"2", ",", "1", ",", "q"}], "]"}], 
       RowBox[{"Z2", "[", 
        RowBox[{"2", ",", "1", ",", "q", ",", "z"}], "]"}], " ", 
       RowBox[{"Zk3", "[", 
        RowBox[{"2", ",", "1", ",", "q"}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"q", ",", "0", ",", "10"}], "}"}]}], "]"}], "//", 
    "FullSimplify"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"f22", "=", 
   RowBox[{
    RowBox[{"Series", "[", 
     RowBox[{
      RowBox[{"4", " ", 
       RowBox[{"E", "^", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "8"}], " ", "Pi", " ", "I", " ", 
          RowBox[{
           RowBox[{"(", "18", ")"}], "/", 
           RowBox[{"(", "16", ")"}]}]}], ")"}]}], 
       RowBox[{"Z1", "[", 
        RowBox[{"2", ",", "2", ",", "q"}], "]"}], 
       RowBox[{"Z2", "[", 
        RowBox[{"2", ",", "2", ",", "q", ",", "z"}], "]"}], " ", 
       RowBox[{"Zk3", "[", 
        RowBox[{"2", ",", "2", ",", "q"}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"q", ",", "0", ",", "10"}], "}"}]}], "]"}], "//", 
    "FullSimplify"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"f23", "=", 
   RowBox[{
    RowBox[{"Series", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"E", "^", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "12"}], " ", "Pi", " ", "I", " ", 
          RowBox[{
           RowBox[{"(", "18", ")"}], "/", 
           RowBox[{"(", "16", ")"}]}]}], ")"}]}], 
       RowBox[{"Z1", "[", 
        RowBox[{"2", ",", "3", ",", "q"}], "]"}], 
       RowBox[{"Z2", "[", 
        RowBox[{"2", ",", "3", ",", "q", ",", "z"}], "]"}], " ", 
       RowBox[{"Zk3", "[", 
        RowBox[{"2", ",", "3", ",", "q"}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"q", ",", "0", ",", "10"}], "}"}]}], "]"}], "//", 
    "FullSimplify"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"f31", "=", 
   RowBox[{
    RowBox[{"Series", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        RowBox[{"E", "^", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "6"}], " ", "Pi", " ", "I", " ", 
           RowBox[{
            RowBox[{"(", "18", ")"}], "/", 
            RowBox[{"(", "16", ")"}]}]}], ")"}]}]}], 
       RowBox[{"Z1", "[", 
        RowBox[{"3", ",", "1", ",", "q"}], "]"}], 
       RowBox[{"Z2", "[", 
        RowBox[{"3", ",", "1", ",", "q", ",", "z"}], "]"}], " ", 
       RowBox[{"Zk3", "[", 
        RowBox[{"3", ",", "1", ",", "q"}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"q", ",", "0", ",", "10"}], "}"}]}], "]"}], "//", 
    "FullSimplify"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"f32", "=", 
   RowBox[{
    RowBox[{"Series", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"E", "^", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "12"}], " ", "Pi", " ", "I", " ", 
          RowBox[{
           RowBox[{"(", "18", ")"}], "/", 
           RowBox[{"(", "16", ")"}]}]}], ")"}]}], 
       RowBox[{"Z1", "[", 
        RowBox[{"3", ",", "2", ",", "q"}], "]"}], 
       RowBox[{"Z2", "[", 
        RowBox[{"3", ",", "2", ",", "q", ",", "z"}], "]"}], " ", 
       RowBox[{"Zk3", "[", 
        RowBox[{"3", ",", "2", ",", "q"}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"q", ",", "0", ",", "10"}], "}"}]}], "]"}], "//", 
    "FullSimplify"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"f33", "=", 
    RowBox[{
     RowBox[{"Series", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         RowBox[{"E", "^", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "18"}], " ", "Pi", " ", "I", " ", 
            RowBox[{
             RowBox[{"(", "18", ")"}], "/", 
             RowBox[{"(", "16", ")"}]}]}], ")"}]}]}], 
        RowBox[{"Z1", "[", 
         RowBox[{"3", ",", "3", ",", "q"}], "]"}], 
        RowBox[{"Z2", "[", 
         RowBox[{"3", ",", "3", ",", "q", ",", "z"}], "]"}], " ", 
        RowBox[{"Zk3", "[", 
         RowBox[{"3", ",", "3", ",", "q"}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"q", ",", "0", ",", "10"}], "}"}]}], "]"}], "//", 
     "FullSimplify"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
   "f01", "+", "f02", "+", "f03", "+", "f21", "+", "f23", "-", "seriesabc"}], 
   "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"a", "\[Rule]", 
      RowBox[{"-", 
       FractionBox["2", "9"]}]}], ",", 
     RowBox[{"b", "\[Rule]", 
      FractionBox["8", "9"]}], ",", 
     RowBox[{"c", "\[Rule]", "0"}]}], "}"}]}], "//", 
  "FullSimplify"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.685692551080261*^9, 3.685692590633524*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"g1", ":=", 
   RowBox[{"{", 
    RowBox[{
    "3", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "0", ",", 
     "0"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"g2", ":=", 
   RowBox[{"{", 
    RowBox[{
    "2", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     "0"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"sg1", "=", 
   RowBox[{"Sum", "[", 
    RowBox[{
     RowBox[{"g1", "[", 
      RowBox[{"[", "i", "]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", "8"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"sg2", "=", 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{"g2", "[", 
       RowBox[{"[", "i", "]"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", "8"}], "}"}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Z1", "[", 
    RowBox[{"a_", ",", "b_", ",", "q_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"1", "/", "2"}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"Product", "[", 
       RowBox[{
        RowBox[{"the81", "[", 
         RowBox[{
          RowBox[{"2", " ", 
           RowBox[{"a", "/", "n"}], " ", 
           RowBox[{"g1", "[", 
            RowBox[{"[", "i", "]"}], "]"}]}], ",", 
          RowBox[{"2", " ", 
           RowBox[{"b", "/", "n"}], " ", 
           RowBox[{"g1", "[", 
            RowBox[{"[", "i", "]"}], "]"}]}], ",", "q"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "1", ",", "8"}], "}"}]}], "]"}], "+", 
      RowBox[{"Product", "[", 
       RowBox[{
        RowBox[{"the81", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"2", " ", 
            RowBox[{"a", "/", "n"}], " ", 
            RowBox[{"g1", "[", 
             RowBox[{"[", "i", "]"}], "]"}]}], "+", "1"}], ",", 
          RowBox[{"2", " ", 
           RowBox[{"b", "/", "n"}], " ", 
           RowBox[{"g1", "[", 
            RowBox[{"[", "i", "]"}], "]"}]}], ",", "q"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "1", ",", "8"}], "}"}]}], "]"}], "+", 
      RowBox[{
       RowBox[{"E", "^", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "I"}], " ", "Pi", " ", 
          RowBox[{"a", "/", "n"}], " ", "sg1"}], ")"}]}], 
       RowBox[{"Product", "[", 
        RowBox[{
         RowBox[{"the81", "[", 
          RowBox[{
           RowBox[{"2", " ", 
            RowBox[{"a", "/", "n"}], " ", 
            RowBox[{"g1", "[", 
             RowBox[{"[", "i", "]"}], "]"}]}], ",", 
           RowBox[{"1", "+", 
            RowBox[{"2", " ", 
             RowBox[{"b", "/", "n"}], " ", 
             RowBox[{"g1", "[", 
              RowBox[{"[", "i", "]"}], "]"}]}]}], ",", "q"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "1", ",", "8"}], "}"}]}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"E", "^", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "I"}], " ", "Pi", " ", 
          RowBox[{"a", "/", "n"}], " ", "sg1"}], ")"}]}], 
       RowBox[{"Product", "[", 
        RowBox[{
         RowBox[{"the81", "[", 
          RowBox[{
           RowBox[{"1", "+", 
            RowBox[{"2", " ", 
             RowBox[{"a", "/", "n"}], " ", 
             RowBox[{"g1", "[", 
              RowBox[{"[", "i", "]"}], "]"}]}]}], ",", 
           RowBox[{"1", "+", 
            RowBox[{"2", " ", 
             RowBox[{"b", "/", "n"}], " ", 
             RowBox[{"g1", "[", 
              RowBox[{"[", "i", "]"}], "]"}]}]}], ",", "q"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "1", ",", "8"}], "}"}]}], "]"}]}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Z2", "[", 
     RowBox[{"a_", ",", "b_", ",", "q_", ",", "z_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{"1", "/", "2"}], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"the8", "[", 
          RowBox[{"0", ",", "0", ",", "q", ",", "z"}], "]"}], "^", "2"}], 
        RowBox[{"Product", "[", 
         RowBox[{
          RowBox[{"the81", "[", 
           RowBox[{
            RowBox[{"2", " ", 
             RowBox[{"a", "/", "n"}], " ", 
             RowBox[{"g2", "[", 
              RowBox[{"[", "i", "]"}], "]"}]}], ",", 
            RowBox[{"2", " ", 
             RowBox[{"b", "/", "n"}], " ", 
             RowBox[{"g2", "[", 
              RowBox[{"[", "i", "]"}], "]"}]}], ",", "q"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "1", ",", "6"}], "}"}]}], "]"}]}], "+", 
       RowBox[{
        RowBox[{
         RowBox[{"the8", "[", 
          RowBox[{"1", ",", "0", ",", "q", ",", "z"}], "]"}], "^", "2"}], 
        RowBox[{"Product", "[", 
         RowBox[{
          RowBox[{"the81", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"2", " ", 
              RowBox[{"a", "/", "n"}], " ", 
              RowBox[{"g2", "[", 
               RowBox[{"[", "i", "]"}], "]"}]}], "+", "1"}], ",", 
            RowBox[{"2", " ", 
             RowBox[{"b", "/", "n"}], " ", 
             RowBox[{"g2", "[", 
              RowBox[{"[", "i", "]"}], "]"}]}], ",", "q"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "1", ",", "6"}], "}"}]}], "]"}]}], "+", 
       RowBox[{
        RowBox[{
         RowBox[{"the8", "[", 
          RowBox[{"0", ",", "1", ",", "q", ",", "z"}], "]"}], "^", "2"}], 
        RowBox[{"E", "^", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "I"}], " ", "Pi", " ", 
           RowBox[{"a", "/", "n"}], " ", "sg2"}], ")"}]}], 
        RowBox[{"Product", "[", 
         RowBox[{
          RowBox[{"the81", "[", 
           RowBox[{
            RowBox[{"2", " ", 
             RowBox[{"a", "/", "n"}], " ", 
             RowBox[{"g2", "[", 
              RowBox[{"[", "i", "]"}], "]"}]}], ",", 
            RowBox[{"1", "+", 
             RowBox[{"2", " ", 
              RowBox[{"b", "/", "n"}], " ", 
              RowBox[{"g2", "[", 
               RowBox[{"[", "i", "]"}], "]"}]}]}], ",", "q"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "1", ",", "6"}], "}"}]}], "]"}]}], "+", 
       RowBox[{
        RowBox[{
         RowBox[{"the8", "[", 
          RowBox[{"1", ",", "1", ",", "q", ",", "z"}], "]"}], "^", "2"}], 
        RowBox[{"E", "^", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "I"}], " ", "Pi", " ", 
           RowBox[{"a", "/", "n"}], " ", "sg2"}], ")"}]}], 
        RowBox[{"Product", "[", 
         RowBox[{
          RowBox[{"the81", "[", 
           RowBox[{
            RowBox[{"1", "+", 
             RowBox[{"2", " ", 
              RowBox[{"a", "/", "n"}], " ", 
              RowBox[{"g2", "[", 
               RowBox[{"[", "i", "]"}], "]"}]}]}], ",", 
            RowBox[{"1", "+", 
             RowBox[{"2", " ", 
              RowBox[{"b", "/", "n"}], " ", 
              RowBox[{"g2", "[", 
               RowBox[{"[", "i", "]"}], "]"}]}]}], ",", "q"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "1", ",", "6"}], "}"}]}], "]"}]}]}], ")"}]}]}], 
   ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"f01", "=", 
   RowBox[{
    RowBox[{"Series", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Z1", "[", 
        RowBox[{"0", ",", "1", ",", "q"}], "]"}], 
       RowBox[{"Z2", "[", 
        RowBox[{"0", ",", "1", ",", "q", ",", "z"}], "]"}], " ", 
       RowBox[{"Zk3", "[", 
        RowBox[{"0", ",", "1", ",", "q"}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"q", ",", "0", ",", "10"}], "}"}]}], "]"}], "//", 
    "FullSimplify"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"f02", "=", 
   RowBox[{
    RowBox[{"Series", "[", 
     RowBox[{
      RowBox[{"4", " ", 
       RowBox[{"Z1", "[", 
        RowBox[{"0", ",", "2", ",", "q"}], "]"}], 
       RowBox[{"Z2", "[", 
        RowBox[{"0", ",", "2", ",", "q", ",", "z"}], "]"}], " ", 
       RowBox[{"Zk3", "[", 
        RowBox[{"0", ",", "2", ",", "q"}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"q", ",", "0", ",", "10"}], "}"}]}], "]"}], "//", 
    "FullSimplify"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"f03", "=", 
   RowBox[{
    RowBox[{"Series", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Z1", "[", 
        RowBox[{"0", ",", "3", ",", "q"}], "]"}], 
       RowBox[{"Z2", "[", 
        RowBox[{"0", ",", "3", ",", "q", ",", "z"}], "]"}], " ", 
       RowBox[{"Zk3", "[", 
        RowBox[{"0", ",", "3", ",", "q"}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"q", ",", "0", ",", "10"}], "}"}]}], "]"}], "//", 
    "FullSimplify"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"f10", "=", 
   RowBox[{
    RowBox[{"Series", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Z1", "[", 
        RowBox[{"1", ",", "0", ",", "q"}], "]"}], 
       RowBox[{"Z2", "[", 
        RowBox[{"1", ",", "0", ",", "q", ",", "z"}], "]"}], " ", 
       RowBox[{"Zk3", "[", 
        RowBox[{"1", ",", "0", ",", "q"}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"q", ",", "0", ",", "10"}], "}"}]}], "]"}], "//", 
    "FullSimplify"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"f20", "=", 
   RowBox[{
    RowBox[{"Series", "[", 
     RowBox[{
      RowBox[{"4", " ", 
       RowBox[{"Z1", "[", 
        RowBox[{"2", ",", "0", ",", "q"}], "]"}], 
       RowBox[{"Z2", "[", 
        RowBox[{"2", ",", "0", ",", "q", ",", "z"}], "]"}], " ", 
       RowBox[{"Zk3", "[", 
        RowBox[{"2", ",", "0", ",", "q"}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"q", ",", "0", ",", "10"}], "}"}]}], "]"}], "//", 
    "FullSimplify"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"f30", "=", 
   RowBox[{
    RowBox[{"Series", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Z1", "[", 
        RowBox[{"3", ",", "0", ",", "q"}], "]"}], 
       RowBox[{"Z2", "[", 
        RowBox[{"3", ",", "0", ",", "q", ",", "z"}], "]"}], " ", 
       RowBox[{"Zk3", "[", 
        RowBox[{"3", ",", "0", ",", "q"}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"q", ",", "0", ",", "10"}], "}"}]}], "]"}], "//", 
    "FullSimplify"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"f11", "=", 
   RowBox[{
    RowBox[{"Series", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        RowBox[{"E", "^", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], " ", "Pi", " ", "I", " ", 
           RowBox[{
            RowBox[{"(", "18", ")"}], "/", 
            RowBox[{"(", "16", ")"}]}]}], ")"}]}]}], 
       RowBox[{"Z1", "[", 
        RowBox[{"1", ",", "1", ",", "q"}], "]"}], 
       RowBox[{"Z2", "[", 
        RowBox[{"1", ",", "1", ",", "q", ",", "z"}], "]"}], " ", 
       RowBox[{"Zk3", "[", 
        RowBox[{"1", ",", "1", ",", "q"}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"q", ",", "0", ",", "10"}], "}"}]}], "]"}], "//", 
    "FullSimplify"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"f12", "=", 
   RowBox[{
    RowBox[{"Series", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"E", "^", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "4"}], " ", "Pi", " ", "I", " ", 
          RowBox[{
           RowBox[{"(", "18", ")"}], "/", 
           RowBox[{"(", "16", ")"}]}]}], ")"}]}], 
       RowBox[{"Z1", "[", 
        RowBox[{"1", ",", "2", ",", "q"}], "]"}], 
       RowBox[{"Z2", "[", 
        RowBox[{"1", ",", "2", ",", "q", ",", "z"}], "]"}], " ", 
       RowBox[{"Zk3", "[", 
        RowBox[{"1", ",", "2", ",", "q"}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"q", ",", "0", ",", "10"}], "}"}]}], "]"}], "//", 
    "FullSimplify"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"f13", "=", 
   RowBox[{
    RowBox[{"Series", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        RowBox[{"E", "^", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "6"}], " ", "Pi", " ", "I", " ", 
           RowBox[{
            RowBox[{"(", "18", ")"}], "/", 
            RowBox[{"(", "16", ")"}]}]}], ")"}]}]}], 
       RowBox[{"Z1", "[", 
        RowBox[{"1", ",", "3", ",", "q"}], "]"}], 
       RowBox[{"Z2", "[", 
        RowBox[{"1", ",", "3", ",", "q", ",", "z"}], "]"}], " ", 
       RowBox[{"Zk3", "[", 
        RowBox[{"1", ",", "3", ",", "q"}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"q", ",", "0", ",", "10"}], "}"}]}], "]"}], "//", 
    "FullSimplify"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"f21", "=", 
   RowBox[{
    RowBox[{"Series", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"E", "^", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "4"}], " ", "Pi", " ", "I", " ", 
          RowBox[{
           RowBox[{"(", "18", ")"}], "/", 
           RowBox[{"(", "16", ")"}]}]}], ")"}]}], 
       RowBox[{"Z1", "[", 
        RowBox[{"2", ",", "1", ",", "q"}], "]"}], 
       RowBox[{"Z2", "[", 
        RowBox[{"2", ",", "1", ",", "q", ",", "z"}], "]"}], " ", 
       RowBox[{"Zk3", "[", 
        RowBox[{"2", ",", "1", ",", "q"}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"q", ",", "0", ",", "10"}], "}"}]}], "]"}], "//", 
    "FullSimplify"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"f22", "=", 
   RowBox[{
    RowBox[{"Series", "[", 
     RowBox[{
      RowBox[{"4", " ", 
       RowBox[{"E", "^", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "8"}], " ", "Pi", " ", "I", " ", 
          RowBox[{
           RowBox[{"(", "18", ")"}], "/", 
           RowBox[{"(", "16", ")"}]}]}], ")"}]}], 
       RowBox[{"Z1", "[", 
        RowBox[{"2", ",", "2", ",", "q"}], "]"}], 
       RowBox[{"Z2", "[", 
        RowBox[{"2", ",", "2", ",", "q", ",", "z"}], "]"}], " ", 
       RowBox[{"Zk3", "[", 
        RowBox[{"2", ",", "2", ",", "q"}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"q", ",", "0", ",", "10"}], "}"}]}], "]"}], "//", 
    "FullSimplify"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"f23", "=", 
   RowBox[{
    RowBox[{"Series", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"E", "^", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "12"}], " ", "Pi", " ", "I", " ", 
          RowBox[{
           RowBox[{"(", "18", ")"}], "/", 
           RowBox[{"(", "16", ")"}]}]}], ")"}]}], 
       RowBox[{"Z1", "[", 
        RowBox[{"2", ",", "3", ",", "q"}], "]"}], 
       RowBox[{"Z2", "[", 
        RowBox[{"2", ",", "3", ",", "q", ",", "z"}], "]"}], " ", 
       RowBox[{"Zk3", "[", 
        RowBox[{"2", ",", "3", ",", "q"}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"q", ",", "0", ",", "10"}], "}"}]}], "]"}], "//", 
    "FullSimplify"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"f31", "=", 
   RowBox[{
    RowBox[{"Series", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        RowBox[{"E", "^", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "6"}], " ", "Pi", " ", "I", " ", 
           RowBox[{
            RowBox[{"(", "18", ")"}], "/", 
            RowBox[{"(", "16", ")"}]}]}], ")"}]}]}], 
       RowBox[{"Z1", "[", 
        RowBox[{"3", ",", "1", ",", "q"}], "]"}], 
       RowBox[{"Z2", "[", 
        RowBox[{"3", ",", "1", ",", "q", ",", "z"}], "]"}], " ", 
       RowBox[{"Zk3", "[", 
        RowBox[{"3", ",", "1", ",", "q"}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"q", ",", "0", ",", "10"}], "}"}]}], "]"}], "//", 
    "FullSimplify"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"f32", "=", 
   RowBox[{
    RowBox[{"Series", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"E", "^", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "12"}], " ", "Pi", " ", "I", " ", 
          RowBox[{
           RowBox[{"(", "18", ")"}], "/", 
           RowBox[{"(", "16", ")"}]}]}], ")"}]}], 
       RowBox[{"Z1", "[", 
        RowBox[{"3", ",", "2", ",", "q"}], "]"}], 
       RowBox[{"Z2", "[", 
        RowBox[{"3", ",", "2", ",", "q", ",", "z"}], "]"}], " ", 
       RowBox[{"Zk3", "[", 
        RowBox[{"3", ",", "2", ",", "q"}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"q", ",", "0", ",", "10"}], "}"}]}], "]"}], "//", 
    "FullSimplify"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"f33", "=", 
    RowBox[{
     RowBox[{"Series", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         RowBox[{"E", "^", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "18"}], " ", "Pi", " ", "I", " ", 
            RowBox[{
             RowBox[{"(", "18", ")"}], "/", 
             RowBox[{"(", "16", ")"}]}]}], ")"}]}]}], 
        RowBox[{"Z1", "[", 
         RowBox[{"3", ",", "3", ",", "q"}], "]"}], 
        RowBox[{"Z2", "[", 
         RowBox[{"3", ",", "3", ",", "q", ",", "z"}], "]"}], " ", 
        RowBox[{"Zk3", "[", 
         RowBox[{"3", ",", "3", ",", "q"}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"q", ",", "0", ",", "10"}], "}"}]}], "]"}], "//", 
     "FullSimplify"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
   "f01", "+", "f02", "+", "f03", "+", "f21", "+", "f23", "-", "seriesabc"}], 
   "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"a", "\[Rule]", 
      RowBox[{
       RowBox[{"-", "1"}], "/", "9"}]}], ",", 
     RowBox[{"b", "\[Rule]", 
      RowBox[{"8", "/", "9"}]}], ",", 
     RowBox[{"c", "\[Rule]", 
      RowBox[{
       RowBox[{"-", "1"}], "/", "9"}]}]}], "}"}]}], "//", "FullSimplify", " ", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "This", " ", "embedding", " ", "is", " ", "of", " ", "type", " ", "3", 
     " ", "and", " ", "n1"}], "=", 
    RowBox[{"n2", "=", "12"}]}], "*)"}]}]}], "Input",
 CellChangeTimes->{{3.6856906130382347`*^9, 3.6856907009383583`*^9}, {
  3.685690780198469*^9, 3.6856907825484724`*^9}, {3.685691173349019*^9, 
  3.68569118798904*^9}, {3.6870714332826962`*^9, 3.6870714362027006`*^9}}],

Cell[BoxData[
 InterpretationBox[
  SuperscriptBox[
   RowBox[{"O", "[", "q", "]"}], 
   RowBox[{"241", "/", "24"}]],
  SeriesData[$CellContext`q, 0, {}, 241, 241, 24],
  Editable->False]], "Output",
 CellChangeTimes->{3.6856913883163195`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"g1", ":=", 
   RowBox[{"{", 
    RowBox[{
    "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", 
     RowBox[{"-", "1"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"g2", ":=", 
   RowBox[{"{", 
    RowBox[{
    "3", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     "0"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"sg1", "=", 
   RowBox[{"Sum", "[", 
    RowBox[{
     RowBox[{"g1", "[", 
      RowBox[{"[", "i", "]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", "8"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"sg2", "=", 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{"g2", "[", 
       RowBox[{"[", "i", "]"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", "8"}], "}"}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Z1", "[", 
    RowBox[{"a_", ",", "b_", ",", "q_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"1", "/", "2"}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"Product", "[", 
       RowBox[{
        RowBox[{"the81", "[", 
         RowBox[{
          RowBox[{"2", " ", 
           RowBox[{"a", "/", "n"}], " ", 
           RowBox[{"g1", "[", 
            RowBox[{"[", "i", "]"}], "]"}]}], ",", 
          RowBox[{"2", " ", 
           RowBox[{"b", "/", "n"}], " ", 
           RowBox[{"g1", "[", 
            RowBox[{"[", "i", "]"}], "]"}]}], ",", "q"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "1", ",", "8"}], "}"}]}], "]"}], "+", 
      RowBox[{"Product", "[", 
       RowBox[{
        RowBox[{"the81", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"2", " ", 
            RowBox[{"a", "/", "n"}], " ", 
            RowBox[{"g1", "[", 
             RowBox[{"[", "i", "]"}], "]"}]}], "+", "1"}], ",", 
          RowBox[{"2", " ", 
           RowBox[{"b", "/", "n"}], " ", 
           RowBox[{"g1", "[", 
            RowBox[{"[", "i", "]"}], "]"}]}], ",", "q"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "1", ",", "8"}], "}"}]}], "]"}], "+", 
      RowBox[{
       RowBox[{"E", "^", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "I"}], " ", "Pi", " ", 
          RowBox[{"a", "/", "n"}], " ", "sg1"}], ")"}]}], 
       RowBox[{"Product", "[", 
        RowBox[{
         RowBox[{"the81", "[", 
          RowBox[{
           RowBox[{"2", " ", 
            RowBox[{"a", "/", "n"}], " ", 
            RowBox[{"g1", "[", 
             RowBox[{"[", "i", "]"}], "]"}]}], ",", 
           RowBox[{"1", "+", 
            RowBox[{"2", " ", 
             RowBox[{"b", "/", "n"}], " ", 
             RowBox[{"g1", "[", 
              RowBox[{"[", "i", "]"}], "]"}]}]}], ",", "q"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "1", ",", "8"}], "}"}]}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"E", "^", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "I"}], " ", "Pi", " ", 
          RowBox[{"a", "/", "n"}], " ", "sg1"}], ")"}]}], 
       RowBox[{"Product", "[", 
        RowBox[{
         RowBox[{"the81", "[", 
          RowBox[{
           RowBox[{"1", "+", 
            RowBox[{"2", " ", 
             RowBox[{"a", "/", "n"}], " ", 
             RowBox[{"g1", "[", 
              RowBox[{"[", "i", "]"}], "]"}]}]}], ",", 
           RowBox[{"1", "+", 
            RowBox[{"2", " ", 
             RowBox[{"b", "/", "n"}], " ", 
             RowBox[{"g1", "[", 
              RowBox[{"[", "i", "]"}], "]"}]}]}], ",", "q"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "1", ",", "8"}], "}"}]}], "]"}]}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Z2", "[", 
     RowBox[{"a_", ",", "b_", ",", "q_", ",", "z_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{"1", "/", "2"}], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"the8", "[", 
          RowBox[{"0", ",", "0", ",", "q", ",", "z"}], "]"}], "^", "2"}], 
        RowBox[{"Product", "[", 
         RowBox[{
          RowBox[{"the81", "[", 
           RowBox[{
            RowBox[{"2", " ", 
             RowBox[{"a", "/", "n"}], " ", 
             RowBox[{"g2", "[", 
              RowBox[{"[", "i", "]"}], "]"}]}], ",", 
            RowBox[{"2", " ", 
             RowBox[{"b", "/", "n"}], " ", 
             RowBox[{"g2", "[", 
              RowBox[{"[", "i", "]"}], "]"}]}], ",", "q"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "1", ",", "6"}], "}"}]}], "]"}]}], "+", 
       RowBox[{
        RowBox[{
         RowBox[{"the8", "[", 
          RowBox[{"1", ",", "0", ",", "q", ",", "z"}], "]"}], "^", "2"}], 
        RowBox[{"Product", "[", 
         RowBox[{
          RowBox[{"the81", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"2", " ", 
              RowBox[{"a", "/", "n"}], " ", 
              RowBox[{"g2", "[", 
               RowBox[{"[", "i", "]"}], "]"}]}], "+", "1"}], ",", 
            RowBox[{"2", " ", 
             RowBox[{"b", "/", "n"}], " ", 
             RowBox[{"g2", "[", 
              RowBox[{"[", "i", "]"}], "]"}]}], ",", "q"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "1", ",", "6"}], "}"}]}], "]"}]}], "+", 
       RowBox[{
        RowBox[{
         RowBox[{"the8", "[", 
          RowBox[{"0", ",", "1", ",", "q", ",", "z"}], "]"}], "^", "2"}], 
        RowBox[{"E", "^", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "I"}], " ", "Pi", " ", 
           RowBox[{"a", "/", "n"}], " ", "sg2"}], ")"}]}], 
        RowBox[{"Product", "[", 
         RowBox[{
          RowBox[{"the81", "[", 
           RowBox[{
            RowBox[{"2", " ", 
             RowBox[{"a", "/", "n"}], " ", 
             RowBox[{"g2", "[", 
              RowBox[{"[", "i", "]"}], "]"}]}], ",", 
            RowBox[{"1", "+", 
             RowBox[{"2", " ", 
              RowBox[{"b", "/", "n"}], " ", 
              RowBox[{"g2", "[", 
               RowBox[{"[", "i", "]"}], "]"}]}]}], ",", "q"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "1", ",", "6"}], "}"}]}], "]"}]}], "+", 
       RowBox[{
        RowBox[{
         RowBox[{"the8", "[", 
          RowBox[{"1", ",", "1", ",", "q", ",", "z"}], "]"}], "^", "2"}], 
        RowBox[{"E", "^", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "I"}], " ", "Pi", " ", 
           RowBox[{"a", "/", "n"}], " ", "sg2"}], ")"}]}], 
        RowBox[{"Product", "[", 
         RowBox[{
          RowBox[{"the81", "[", 
           RowBox[{
            RowBox[{"1", "+", 
             RowBox[{"2", " ", 
              RowBox[{"a", "/", "n"}], " ", 
              RowBox[{"g2", "[", 
               RowBox[{"[", "i", "]"}], "]"}]}]}], ",", 
            RowBox[{"1", "+", 
             RowBox[{"2", " ", 
              RowBox[{"b", "/", "n"}], " ", 
              RowBox[{"g2", "[", 
               RowBox[{"[", "i", "]"}], "]"}]}]}], ",", "q"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "1", ",", "6"}], "}"}]}], "]"}]}]}], ")"}]}]}], 
   ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"f01", "=", 
   RowBox[{
    RowBox[{"Series", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Z1", "[", 
        RowBox[{"0", ",", "1", ",", "q"}], "]"}], 
       RowBox[{"Z2", "[", 
        RowBox[{"0", ",", "1", ",", "q", ",", "z"}], "]"}], " ", 
       RowBox[{"Zk3", "[", 
        RowBox[{"0", ",", "1", ",", "q"}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"q", ",", "0", ",", "10"}], "}"}]}], "]"}], "//", 
    "FullSimplify"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"f02", "=", 
   RowBox[{
    RowBox[{"Series", "[", 
     RowBox[{
      RowBox[{"4", " ", 
       RowBox[{"Z1", "[", 
        RowBox[{"0", ",", "2", ",", "q"}], "]"}], 
       RowBox[{"Z2", "[", 
        RowBox[{"0", ",", "2", ",", "q", ",", "z"}], "]"}], " ", 
       RowBox[{"Zk3", "[", 
        RowBox[{"0", ",", "2", ",", "q"}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"q", ",", "0", ",", "10"}], "}"}]}], "]"}], "//", 
    "FullSimplify"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"f03", "=", 
   RowBox[{
    RowBox[{"Series", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Z1", "[", 
        RowBox[{"0", ",", "3", ",", "q"}], "]"}], 
       RowBox[{"Z2", "[", 
        RowBox[{"0", ",", "3", ",", "q", ",", "z"}], "]"}], " ", 
       RowBox[{"Zk3", "[", 
        RowBox[{"0", ",", "3", ",", "q"}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"q", ",", "0", ",", "10"}], "}"}]}], "]"}], "//", 
    "FullSimplify"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"f10", "=", 
   RowBox[{
    RowBox[{"Series", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Z1", "[", 
        RowBox[{"1", ",", "0", ",", "q"}], "]"}], 
       RowBox[{"Z2", "[", 
        RowBox[{"1", ",", "0", ",", "q", ",", "z"}], "]"}], " ", 
       RowBox[{"Zk3", "[", 
        RowBox[{"1", ",", "0", ",", "q"}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"q", ",", "0", ",", "10"}], "}"}]}], "]"}], "//", 
    "FullSimplify"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"f20", "=", 
   RowBox[{
    RowBox[{"Series", "[", 
     RowBox[{
      RowBox[{"4", " ", 
       RowBox[{"Z1", "[", 
        RowBox[{"2", ",", "0", ",", "q"}], "]"}], 
       RowBox[{"Z2", "[", 
        RowBox[{"2", ",", "0", ",", "q", ",", "z"}], "]"}], " ", 
       RowBox[{"Zk3", "[", 
        RowBox[{"2", ",", "0", ",", "q"}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"q", ",", "0", ",", "10"}], "}"}]}], "]"}], "//", 
    "FullSimplify"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"f30", "=", 
   RowBox[{
    RowBox[{"Series", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Z1", "[", 
        RowBox[{"3", ",", "0", ",", "q"}], "]"}], 
       RowBox[{"Z2", "[", 
        RowBox[{"3", ",", "0", ",", "q", ",", "z"}], "]"}], " ", 
       RowBox[{"Zk3", "[", 
        RowBox[{"3", ",", "0", ",", "q"}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"q", ",", "0", ",", "10"}], "}"}]}], "]"}], "//", 
    "FullSimplify"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"f11", "=", 
   RowBox[{
    RowBox[{"Series", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        RowBox[{"E", "^", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], " ", "Pi", " ", "I", " ", 
           RowBox[{
            RowBox[{"(", "18", ")"}], "/", 
            RowBox[{"(", "16", ")"}]}]}], ")"}]}]}], 
       RowBox[{"Z1", "[", 
        RowBox[{"1", ",", "1", ",", "q"}], "]"}], 
       RowBox[{"Z2", "[", 
        RowBox[{"1", ",", "1", ",", "q", ",", "z"}], "]"}], " ", 
       RowBox[{"Zk3", "[", 
        RowBox[{"1", ",", "1", ",", "q"}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"q", ",", "0", ",", "10"}], "}"}]}], "]"}], "//", 
    "FullSimplify"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"f12", "=", 
   RowBox[{
    RowBox[{"Series", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"E", "^", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "4"}], " ", "Pi", " ", "I", " ", 
          RowBox[{
           RowBox[{"(", "18", ")"}], "/", 
           RowBox[{"(", "16", ")"}]}]}], ")"}]}], 
       RowBox[{"Z1", "[", 
        RowBox[{"1", ",", "2", ",", "q"}], "]"}], 
       RowBox[{"Z2", "[", 
        RowBox[{"1", ",", "2", ",", "q", ",", "z"}], "]"}], " ", 
       RowBox[{"Zk3", "[", 
        RowBox[{"1", ",", "2", ",", "q"}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"q", ",", "0", ",", "10"}], "}"}]}], "]"}], "//", 
    "FullSimplify"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"f13", "=", 
   RowBox[{
    RowBox[{"Series", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        RowBox[{"E", "^", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "6"}], " ", "Pi", " ", "I", " ", 
           RowBox[{
            RowBox[{"(", "18", ")"}], "/", 
            RowBox[{"(", "16", ")"}]}]}], ")"}]}]}], 
       RowBox[{"Z1", "[", 
        RowBox[{"1", ",", "3", ",", "q"}], "]"}], 
       RowBox[{"Z2", "[", 
        RowBox[{"1", ",", "3", ",", "q", ",", "z"}], "]"}], " ", 
       RowBox[{"Zk3", "[", 
        RowBox[{"1", ",", "3", ",", "q"}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"q", ",", "0", ",", "10"}], "}"}]}], "]"}], "//", 
    "FullSimplify"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"f21", "=", 
   RowBox[{
    RowBox[{"Series", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"E", "^", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "4"}], " ", "Pi", " ", "I", " ", 
          RowBox[{
           RowBox[{"(", "18", ")"}], "/", 
           RowBox[{"(", "16", ")"}]}]}], ")"}]}], 
       RowBox[{"Z1", "[", 
        RowBox[{"2", ",", "1", ",", "q"}], "]"}], 
       RowBox[{"Z2", "[", 
        RowBox[{"2", ",", "1", ",", "q", ",", "z"}], "]"}], " ", 
       RowBox[{"Zk3", "[", 
        RowBox[{"2", ",", "1", ",", "q"}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"q", ",", "0", ",", "10"}], "}"}]}], "]"}], "//", 
    "FullSimplify"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"f22", "=", 
   RowBox[{
    RowBox[{"Series", "[", 
     RowBox[{
      RowBox[{"4", " ", 
       RowBox[{"E", "^", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "8"}], " ", "Pi", " ", "I", " ", 
          RowBox[{
           RowBox[{"(", "18", ")"}], "/", 
           RowBox[{"(", "16", ")"}]}]}], ")"}]}], 
       RowBox[{"Z1", "[", 
        RowBox[{"2", ",", "2", ",", "q"}], "]"}], 
       RowBox[{"Z2", "[", 
        RowBox[{"2", ",", "2", ",", "q", ",", "z"}], "]"}], " ", 
       RowBox[{"Zk3", "[", 
        RowBox[{"2", ",", "2", ",", "q"}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"q", ",", "0", ",", "10"}], "}"}]}], "]"}], "//", 
    "FullSimplify"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"f23", "=", 
   RowBox[{
    RowBox[{"Series", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"E", "^", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "12"}], " ", "Pi", " ", "I", " ", 
          RowBox[{
           RowBox[{"(", "18", ")"}], "/", 
           RowBox[{"(", "16", ")"}]}]}], ")"}]}], 
       RowBox[{"Z1", "[", 
        RowBox[{"2", ",", "3", ",", "q"}], "]"}], 
       RowBox[{"Z2", "[", 
        RowBox[{"2", ",", "3", ",", "q", ",", "z"}], "]"}], " ", 
       RowBox[{"Zk3", "[", 
        RowBox[{"2", ",", "3", ",", "q"}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"q", ",", "0", ",", "10"}], "}"}]}], "]"}], "//", 
    "FullSimplify"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"f31", "=", 
   RowBox[{
    RowBox[{"Series", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        RowBox[{"E", "^", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "6"}], " ", "Pi", " ", "I", " ", 
           RowBox[{
            RowBox[{"(", "18", ")"}], "/", 
            RowBox[{"(", "16", ")"}]}]}], ")"}]}]}], 
       RowBox[{"Z1", "[", 
        RowBox[{"3", ",", "1", ",", "q"}], "]"}], 
       RowBox[{"Z2", "[", 
        RowBox[{"3", ",", "1", ",", "q", ",", "z"}], "]"}], " ", 
       RowBox[{"Zk3", "[", 
        RowBox[{"3", ",", "1", ",", "q"}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"q", ",", "0", ",", "10"}], "}"}]}], "]"}], "//", 
    "FullSimplify"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"f32", "=", 
   RowBox[{
    RowBox[{"Series", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"E", "^", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "12"}], " ", "Pi", " ", "I", " ", 
          RowBox[{
           RowBox[{"(", "18", ")"}], "/", 
           RowBox[{"(", "16", ")"}]}]}], ")"}]}], 
       RowBox[{"Z1", "[", 
        RowBox[{"3", ",", "2", ",", "q"}], "]"}], 
       RowBox[{"Z2", "[", 
        RowBox[{"3", ",", "2", ",", "q", ",", "z"}], "]"}], " ", 
       RowBox[{"Zk3", "[", 
        RowBox[{"3", ",", "2", ",", "q"}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"q", ",", "0", ",", "10"}], "}"}]}], "]"}], "//", 
    "FullSimplify"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"f33", "=", 
    RowBox[{
     RowBox[{"Series", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         RowBox[{"E", "^", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "18"}], " ", "Pi", " ", "I", " ", 
            RowBox[{
             RowBox[{"(", "18", ")"}], "/", 
             RowBox[{"(", "16", ")"}]}]}], ")"}]}]}], 
        RowBox[{"Z1", "[", 
         RowBox[{"3", ",", "3", ",", "q"}], "]"}], 
        RowBox[{"Z2", "[", 
         RowBox[{"3", ",", "3", ",", "q", ",", "z"}], "]"}], " ", 
        RowBox[{"Zk3", "[", 
         RowBox[{"3", ",", "3", ",", "q"}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"q", ",", "0", ",", "10"}], "}"}]}], "]"}], "//", 
     "FullSimplify"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
   "f01", "+", "f02", "+", "f03", "+", "f21", "+", "f23", "-", "seriesabc"}], 
   "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"a", "\[Rule]", 
      RowBox[{"-", 
       FractionBox["1", "18"]}]}], ",", 
     RowBox[{"b", "\[Rule]", 
      FractionBox["8", "9"]}], ",", 
     RowBox[{"c", "\[Rule]", 
      RowBox[{"-", 
       FractionBox["1", "6"]}]}]}], "}"}]}], "//", "FullSimplify"}]}], "Input",
 CellChangeTimes->{{3.685691488611165*^9, 3.685691505661189*^9}, {
  3.6856915676712756`*^9, 3.685691580771294*^9}, {3.685691735941511*^9, 
  3.6856917365415125`*^9}, {3.685692194461864*^9, 3.6856922081086445`*^9}, {
  3.6856922480589294`*^9, 3.6856922562583985`*^9}}],

Cell[BoxData[
 InterpretationBox[
  SuperscriptBox[
   RowBox[{"O", "[", "q", "]"}], 
   RowBox[{"241", "/", "24"}]],
  SeriesData[$CellContext`q, 0, {}, 241, 241, 24],
  Editable->False]], "Output",
 CellChangeTimes->{3.685691731491505*^9, 3.685692044991315*^9, 
  3.6856922444767246`*^9, 3.685692590115494*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"g1", ":=", 
   RowBox[{"{", 
    RowBox[{
    "3", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "0", ",", 
     "0"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"g2", ":=", 
   RowBox[{"{", 
    RowBox[{
    "2", ",", "2", ",", "2", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     "0"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"sg1", "=", 
   RowBox[{"Sum", "[", 
    RowBox[{
     RowBox[{"g1", "[", 
      RowBox[{"[", "i", "]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", "8"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"sg2", "=", 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{"g2", "[", 
       RowBox[{"[", "i", "]"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", "8"}], "}"}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Z1", "[", 
    RowBox[{"a_", ",", "b_", ",", "q_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"1", "/", "2"}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"Product", "[", 
       RowBox[{
        RowBox[{"the81", "[", 
         RowBox[{
          RowBox[{"2", " ", 
           RowBox[{"a", "/", "n"}], " ", 
           RowBox[{"g1", "[", 
            RowBox[{"[", "i", "]"}], "]"}]}], ",", 
          RowBox[{"2", " ", 
           RowBox[{"b", "/", "n"}], " ", 
           RowBox[{"g1", "[", 
            RowBox[{"[", "i", "]"}], "]"}]}], ",", "q"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "1", ",", "8"}], "}"}]}], "]"}], "+", 
      RowBox[{"Product", "[", 
       RowBox[{
        RowBox[{"the81", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"2", " ", 
            RowBox[{"a", "/", "n"}], " ", 
            RowBox[{"g1", "[", 
             RowBox[{"[", "i", "]"}], "]"}]}], "+", "1"}], ",", 
          RowBox[{"2", " ", 
           RowBox[{"b", "/", "n"}], " ", 
           RowBox[{"g1", "[", 
            RowBox[{"[", "i", "]"}], "]"}]}], ",", "q"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "1", ",", "8"}], "}"}]}], "]"}], "+", 
      RowBox[{
       RowBox[{"E", "^", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "I"}], " ", "Pi", " ", 
          RowBox[{"a", "/", "n"}], " ", "sg1"}], ")"}]}], 
       RowBox[{"Product", "[", 
        RowBox[{
         RowBox[{"the81", "[", 
          RowBox[{
           RowBox[{"2", " ", 
            RowBox[{"a", "/", "n"}], " ", 
            RowBox[{"g1", "[", 
             RowBox[{"[", "i", "]"}], "]"}]}], ",", 
           RowBox[{"1", "+", 
            RowBox[{"2", " ", 
             RowBox[{"b", "/", "n"}], " ", 
             RowBox[{"g1", "[", 
              RowBox[{"[", "i", "]"}], "]"}]}]}], ",", "q"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "1", ",", "8"}], "}"}]}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"E", "^", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "I"}], " ", "Pi", " ", 
          RowBox[{"a", "/", "n"}], " ", "sg1"}], ")"}]}], 
       RowBox[{"Product", "[", 
        RowBox[{
         RowBox[{"the81", "[", 
          RowBox[{
           RowBox[{"1", "+", 
            RowBox[{"2", " ", 
             RowBox[{"a", "/", "n"}], " ", 
             RowBox[{"g1", "[", 
              RowBox[{"[", "i", "]"}], "]"}]}]}], ",", 
           RowBox[{"1", "+", 
            RowBox[{"2", " ", 
             RowBox[{"b", "/", "n"}], " ", 
             RowBox[{"g1", "[", 
              RowBox[{"[", "i", "]"}], "]"}]}]}], ",", "q"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "1", ",", "8"}], "}"}]}], "]"}]}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Z2", "[", 
     RowBox[{"a_", ",", "b_", ",", "q_", ",", "z_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{"1", "/", "2"}], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"the8", "[", 
          RowBox[{"0", ",", "0", ",", "q", ",", "z"}], "]"}], "^", "2"}], 
        RowBox[{"Product", "[", 
         RowBox[{
          RowBox[{"the81", "[", 
           RowBox[{
            RowBox[{"2", " ", 
             RowBox[{"a", "/", "n"}], " ", 
             RowBox[{"g2", "[", 
              RowBox[{"[", "i", "]"}], "]"}]}], ",", 
            RowBox[{"2", " ", 
             RowBox[{"b", "/", "n"}], " ", 
             RowBox[{"g2", "[", 
              RowBox[{"[", "i", "]"}], "]"}]}], ",", "q"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "1", ",", "6"}], "}"}]}], "]"}]}], "+", 
       RowBox[{
        RowBox[{
         RowBox[{"the8", "[", 
          RowBox[{"1", ",", "0", ",", "q", ",", "z"}], "]"}], "^", "2"}], 
        RowBox[{"Product", "[", 
         RowBox[{
          RowBox[{"the81", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"2", " ", 
              RowBox[{"a", "/", "n"}], " ", 
              RowBox[{"g2", "[", 
               RowBox[{"[", "i", "]"}], "]"}]}], "+", "1"}], ",", 
            RowBox[{"2", " ", 
             RowBox[{"b", "/", "n"}], " ", 
             RowBox[{"g2", "[", 
              RowBox[{"[", "i", "]"}], "]"}]}], ",", "q"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "1", ",", "6"}], "}"}]}], "]"}]}], "+", 
       RowBox[{
        RowBox[{
         RowBox[{"the8", "[", 
          RowBox[{"0", ",", "1", ",", "q", ",", "z"}], "]"}], "^", "2"}], 
        RowBox[{"E", "^", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "I"}], " ", "Pi", " ", 
           RowBox[{"a", "/", "n"}], " ", "sg2"}], ")"}]}], 
        RowBox[{"Product", "[", 
         RowBox[{
          RowBox[{"the81", "[", 
           RowBox[{
            RowBox[{"2", " ", 
             RowBox[{"a", "/", "n"}], " ", 
             RowBox[{"g2", "[", 
              RowBox[{"[", "i", "]"}], "]"}]}], ",", 
            RowBox[{"1", "+", 
             RowBox[{"2", " ", 
              RowBox[{"b", "/", "n"}], " ", 
              RowBox[{"g2", "[", 
               RowBox[{"[", "i", "]"}], "]"}]}]}], ",", "q"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "1", ",", "6"}], "}"}]}], "]"}]}], "+", 
       RowBox[{
        RowBox[{
         RowBox[{"the8", "[", 
          RowBox[{"1", ",", "1", ",", "q", ",", "z"}], "]"}], "^", "2"}], 
        RowBox[{"E", "^", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "I"}], " ", "Pi", " ", 
           RowBox[{"a", "/", "n"}], " ", "sg2"}], ")"}]}], 
        RowBox[{"Product", "[", 
         RowBox[{
          RowBox[{"the81", "[", 
           RowBox[{
            RowBox[{"1", "+", 
             RowBox[{"2", " ", 
              RowBox[{"a", "/", "n"}], " ", 
              RowBox[{"g2", "[", 
               RowBox[{"[", "i", "]"}], "]"}]}]}], ",", 
            RowBox[{"1", "+", 
             RowBox[{"2", " ", 
              RowBox[{"b", "/", "n"}], " ", 
              RowBox[{"g2", "[", 
               RowBox[{"[", "i", "]"}], "]"}]}]}], ",", "q"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "1", ",", "6"}], "}"}]}], "]"}]}]}], ")"}]}]}], 
   ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"f01", "=", 
   RowBox[{
    RowBox[{"Series", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Z1", "[", 
        RowBox[{"0", ",", "1", ",", "q"}], "]"}], 
       RowBox[{"Z2", "[", 
        RowBox[{"0", ",", "1", ",", "q", ",", "z"}], "]"}], " ", 
       RowBox[{"Zk3", "[", 
        RowBox[{"0", ",", "1", ",", "q"}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"q", ",", "0", ",", "10"}], "}"}]}], "]"}], "//", 
    "FullSimplify"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"f02", "=", 
   RowBox[{
    RowBox[{"Series", "[", 
     RowBox[{
      RowBox[{"4", " ", 
       RowBox[{"Z1", "[", 
        RowBox[{"0", ",", "2", ",", "q"}], "]"}], 
       RowBox[{"Z2", "[", 
        RowBox[{"0", ",", "2", ",", "q", ",", "z"}], "]"}], " ", 
       RowBox[{"Zk3", "[", 
        RowBox[{"0", ",", "2", ",", "q"}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"q", ",", "0", ",", "10"}], "}"}]}], "]"}], "//", 
    "FullSimplify"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"f03", "=", 
   RowBox[{
    RowBox[{"Series", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Z1", "[", 
        RowBox[{"0", ",", "3", ",", "q"}], "]"}], 
       RowBox[{"Z2", "[", 
        RowBox[{"0", ",", "3", ",", "q", ",", "z"}], "]"}], " ", 
       RowBox[{"Zk3", "[", 
        RowBox[{"0", ",", "3", ",", "q"}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"q", ",", "0", ",", "10"}], "}"}]}], "]"}], "//", 
    "FullSimplify"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"f10", "=", 
   RowBox[{
    RowBox[{"Series", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Z1", "[", 
        RowBox[{"1", ",", "0", ",", "q"}], "]"}], 
       RowBox[{"Z2", "[", 
        RowBox[{"1", ",", "0", ",", "q", ",", "z"}], "]"}], " ", 
       RowBox[{"Zk3", "[", 
        RowBox[{"1", ",", "0", ",", "q"}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"q", ",", "0", ",", "10"}], "}"}]}], "]"}], "//", 
    "FullSimplify"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"f20", "=", 
   RowBox[{
    RowBox[{"Series", "[", 
     RowBox[{
      RowBox[{"4", " ", 
       RowBox[{"Z1", "[", 
        RowBox[{"2", ",", "0", ",", "q"}], "]"}], 
       RowBox[{"Z2", "[", 
        RowBox[{"2", ",", "0", ",", "q", ",", "z"}], "]"}], " ", 
       RowBox[{"Zk3", "[", 
        RowBox[{"2", ",", "0", ",", "q"}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"q", ",", "0", ",", "10"}], "}"}]}], "]"}], "//", 
    "FullSimplify"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"f30", "=", 
   RowBox[{
    RowBox[{"Series", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Z1", "[", 
        RowBox[{"3", ",", "0", ",", "q"}], "]"}], 
       RowBox[{"Z2", "[", 
        RowBox[{"3", ",", "0", ",", "q", ",", "z"}], "]"}], " ", 
       RowBox[{"Zk3", "[", 
        RowBox[{"3", ",", "0", ",", "q"}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"q", ",", "0", ",", "10"}], "}"}]}], "]"}], "//", 
    "FullSimplify"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"f11", "=", 
   RowBox[{
    RowBox[{"Series", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"E", "^", 
        RowBox[{"(", 
         RowBox[{"3", " ", "Pi", " ", 
          RowBox[{"I", "/", "2"}]}], ")"}]}], 
       RowBox[{"E", "^", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], " ", "Pi", " ", "I", " ", 
          RowBox[{
           RowBox[{"(", "26", ")"}], "/", 
           RowBox[{"(", "16", ")"}]}]}], ")"}]}], 
       RowBox[{"Z1", "[", 
        RowBox[{"1", ",", "1", ",", "q"}], "]"}], 
       RowBox[{"Z2", "[", 
        RowBox[{"1", ",", "1", ",", "q", ",", "z"}], "]"}], " ", 
       RowBox[{"Zk3", "[", 
        RowBox[{"1", ",", "1", ",", "q"}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"q", ",", "0", ",", "10"}], "}"}]}], "]"}], "//", 
    "FullSimplify"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"f12", "=", 
   RowBox[{
    RowBox[{"Series", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        RowBox[{"E", "^", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "4"}], " ", "Pi", " ", "I", " ", 
           RowBox[{
            RowBox[{"(", "26", ")"}], "/", 
            RowBox[{"(", "16", ")"}]}]}], ")"}]}]}], 
       RowBox[{"Z1", "[", 
        RowBox[{"1", ",", "2", ",", "q"}], "]"}], 
       RowBox[{"Z2", "[", 
        RowBox[{"1", ",", "2", ",", "q", ",", "z"}], "]"}], " ", 
       RowBox[{"Zk3", "[", 
        RowBox[{"1", ",", "2", ",", "q"}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"q", ",", "0", ",", "10"}], "}"}]}], "]"}], "//", 
    "FullSimplify"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"f13", "=", 
   RowBox[{
    RowBox[{"Series", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"E", "^", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], " ", "Pi", " ", 
          RowBox[{"I", "/", "2"}]}], ")"}]}], 
       RowBox[{"E", "^", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "6"}], " ", "Pi", " ", "I", " ", 
          RowBox[{
           RowBox[{"(", "26", ")"}], "/", 
           RowBox[{"(", "16", ")"}]}]}], ")"}]}], 
       RowBox[{"Z1", "[", 
        RowBox[{"1", ",", "3", ",", "q"}], "]"}], 
       RowBox[{"Z2", "[", 
        RowBox[{"1", ",", "3", ",", "q", ",", "z"}], "]"}], " ", 
       RowBox[{"Zk3", "[", 
        RowBox[{"1", ",", "3", ",", "q"}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"q", ",", "0", ",", "10"}], "}"}]}], "]"}], "//", 
    "FullSimplify"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"f21", "=", 
   RowBox[{
    RowBox[{"Series", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        RowBox[{"E", "^", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "4"}], " ", "Pi", " ", "I", " ", 
           RowBox[{
            RowBox[{"(", "26", ")"}], "/", 
            RowBox[{"(", "16", ")"}]}]}], ")"}]}]}], 
       RowBox[{"Z1", "[", 
        RowBox[{"2", ",", "1", ",", "q"}], "]"}], 
       RowBox[{"Z2", "[", 
        RowBox[{"2", ",", "1", ",", "q", ",", "z"}], "]"}], " ", 
       RowBox[{"Zk3", "[", 
        RowBox[{"2", ",", "1", ",", "q"}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"q", ",", "0", ",", "10"}], "}"}]}], "]"}], "//", 
    "FullSimplify"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"f22", "=", 
   RowBox[{
    RowBox[{"Series", "[", 
     RowBox[{
      RowBox[{"4", " ", 
       RowBox[{"E", "^", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "8"}], " ", "Pi", " ", "I", " ", 
          RowBox[{
           RowBox[{"(", "26", ")"}], "/", 
           RowBox[{"(", "16", ")"}]}]}], ")"}]}], 
       RowBox[{"Z1", "[", 
        RowBox[{"2", ",", "2", ",", "q"}], "]"}], 
       RowBox[{"Z2", "[", 
        RowBox[{"2", ",", "2", ",", "q", ",", "z"}], "]"}], " ", 
       RowBox[{"Zk3", "[", 
        RowBox[{"2", ",", "2", ",", "q"}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"q", ",", "0", ",", "10"}], "}"}]}], "]"}], "//", 
    "FullSimplify"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"f23", "=", 
   RowBox[{
    RowBox[{"Series", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        RowBox[{"E", "^", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "12"}], " ", "Pi", " ", "I", " ", 
           RowBox[{
            RowBox[{"(", "26", ")"}], "/", 
            RowBox[{"(", "16", ")"}]}]}], ")"}]}]}], 
       RowBox[{"Z1", "[", 
        RowBox[{"2", ",", "3", ",", "q"}], "]"}], 
       RowBox[{"Z2", "[", 
        RowBox[{"2", ",", "3", ",", "q", ",", "z"}], "]"}], " ", 
       RowBox[{"Zk3", "[", 
        RowBox[{"2", ",", "3", ",", "q"}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"q", ",", "0", ",", "10"}], "}"}]}], "]"}], "//", 
    "FullSimplify"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"f31", "=", 
   RowBox[{
    RowBox[{"Series", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"E", "^", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], " ", "Pi", " ", 
          RowBox[{"I", "/", "2"}]}], ")"}]}], 
       RowBox[{"E", "^", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "6"}], " ", "Pi", " ", "I", " ", 
          RowBox[{
           RowBox[{"(", "26", ")"}], "/", 
           RowBox[{"(", "16", ")"}]}]}], ")"}]}], 
       RowBox[{"Z1", "[", 
        RowBox[{"3", ",", "1", ",", "q"}], "]"}], 
       RowBox[{"Z2", "[", 
        RowBox[{"3", ",", "1", ",", "q", ",", "z"}], "]"}], " ", 
       RowBox[{"Zk3", "[", 
        RowBox[{"3", ",", "1", ",", "q"}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"q", ",", "0", ",", "10"}], "}"}]}], "]"}], "//", 
    "FullSimplify"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"f32", "=", 
   RowBox[{
    RowBox[{"Series", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        RowBox[{"E", "^", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "12"}], " ", "Pi", " ", "I", " ", 
           RowBox[{
            RowBox[{"(", "26", ")"}], "/", 
            RowBox[{"(", "16", ")"}]}]}], ")"}]}]}], 
       RowBox[{"Z1", "[", 
        RowBox[{"3", ",", "2", ",", "q"}], "]"}], 
       RowBox[{"Z2", "[", 
        RowBox[{"3", ",", "2", ",", "q", ",", "z"}], "]"}], " ", 
       RowBox[{"Zk3", "[", 
        RowBox[{"3", ",", "2", ",", "q"}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"q", ",", "0", ",", "10"}], "}"}]}], "]"}], "//", 
    "FullSimplify"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"f33", "=", 
   RowBox[{
    RowBox[{"Series", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"E", "^", 
        RowBox[{"(", 
         RowBox[{"3", " ", "Pi", " ", 
          RowBox[{"I", "/", "2"}]}], ")"}]}], 
       RowBox[{"E", "^", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "18"}], " ", "Pi", " ", "I", " ", 
          RowBox[{
           RowBox[{"(", "26", ")"}], "/", 
           RowBox[{"(", "16", ")"}]}]}], ")"}]}], 
       RowBox[{"Z1", "[", 
        RowBox[{"3", ",", "3", ",", "q"}], "]"}], 
       RowBox[{"Z2", "[", 
        RowBox[{"3", ",", "3", ",", "q", ",", "z"}], "]"}], " ", 
       RowBox[{"Zk3", "[", 
        RowBox[{"3", ",", "3", ",", "q"}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"q", ",", "0", ",", "10"}], "}"}]}], "]"}], "//", 
    "FullSimplify"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
   "f01", "+", "f02", "+", "f03", "+", "f21", "+", "f23", "-", "seriesabc"}], 
   "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"a", "\[Rule]", 
      RowBox[{"-", 
       FractionBox["1", "9"]}]}], ",", 
     RowBox[{"b", "\[Rule]", 
      FractionBox["8", "9"]}], ",", 
     RowBox[{"c", "\[Rule]", 
      RowBox[{
       RowBox[{"-", "1"}], "/", "9"}]}]}], "}"}]}], "//", 
  "FullSimplify"}]}], "Input",
 CellChangeTimes->{{3.685693354634222*^9, 3.685693381144738*^9}}],

Cell[BoxData[
 InterpretationBox[
  SuperscriptBox[
   RowBox[{"O", "[", "q", "]"}], 
   RowBox[{"241", "/", "24"}]],
  SeriesData[$CellContext`q, 0, {}, 241, 241, 24],
  Editable->False]], "Output",
 CellChangeTimes->{3.685693548909334*^9}]
}, Open  ]],

Cell[" ", "Text",
 Editable->False,
 Selectable->False,
 CellFrame->{{0, 0}, {0, 2}},
 ShowCellBracket->False,
 CellMargins->{{0, 0}, {1, 1}},
 CellElementSpacings->{"CellMinHeight"->1},
 CellFrameMargins->0,
 CellFrameColor->RGBColor[0, 0, 1],
 CellSize->{Inherited, 4}]
}, Open  ]]
},
WindowSize->{707, 817},
WindowMargins->{{Automatic, 375}, {58, Automatic}},
FrontEndVersion->"9.0 for Microsoft Windows (64-bit) (January 25, 2013)",
StyleDefinitions->FrontEnd`FileName[{"Article"}, "Preprint.nb", 
  CharacterEncoding -> "WindowsANSI"]
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[557, 20, 113, 1, 29, "Text"],
Cell[673, 23, 21138, 641, 1234, "Input"],
Cell[21814, 666, 271, 9, 8, "Text"],
Cell[CellGroupData[{
Cell[22110, 679, 181, 4, 49, "Subtitle"],
Cell[CellGroupData[{
Cell[22316, 687, 19247, 564, 1089, "Input"],
Cell[41566, 1253, 243, 7, 30, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[41846, 1265, 17283, 511, 932, "Input"],
Cell[59132, 1778, 243, 7, 30, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[59412, 1790, 18505, 552, 912, "Input"],
Cell[77920, 2344, 243, 7, 30, "Output"]
}, Open  ]],
Cell[78178, 2354, 19153, 536, 932, "Input"],
Cell[97334, 2892, 295, 8, 31, "Input"],
Cell[CellGroupData[{
Cell[97654, 2904, 1120, 34, 72, "Input"],
Cell[98777, 2940, 239, 7, 30, "Output"]
}, Open  ]],
Cell[99031, 2950, 271, 9, 8, "Text"]
}, Open  ]],
Cell[CellGroupData[{
Cell[99339, 2964, 154, 2, 49, "Subtitle"],
Cell[CellGroupData[{
Cell[99518, 2970, 18865, 527, 1008, "Input"],
Cell[118386, 3499, 241, 7, 30, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[118664, 3511, 17924, 532, 907, "Input"],
Cell[136591, 4045, 243, 7, 30, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[136871, 4057, 17444, 517, 927, "Input"],
Cell[154318, 4576, 243, 7, 30, "Output"]
}, Open  ]],
Cell[154576, 4586, 271, 9, 8, "Text"]
}, Open  ]],
Cell[CellGroupData[{
Cell[154884, 4600, 159, 2, 49, "Subtitle"],
Cell[CellGroupData[{
Cell[155068, 4606, 18982, 560, 952, "Input"],
Cell[174053, 5168, 241, 7, 30, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[174331, 5180, 20201, 596, 987, "Input"],
Cell[194535, 5778, 241, 7, 30, "Output"]
}, Open  ]],
Cell[194791, 5788, 271, 9, 8, "Text"]
}, Open  ]],
Cell[CellGroupData[{
Cell[195099, 5802, 262, 6, 85, "Subtitle"],
Cell[195364, 5810, 17441, 517, 948, "Input"],
Cell[CellGroupData[{
Cell[212830, 6331, 17823, 526, 932, "Input"],
Cell[230656, 6859, 243, 7, 30, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[230936, 6871, 17682, 521, 927, "Input"],
Cell[248621, 7394, 312, 8, 30, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[248970, 7407, 17995, 535, 907, "Input"],
Cell[266968, 7944, 241, 7, 30, "Output"]
}, Open  ]],
Cell[267224, 7954, 271, 9, 8, "Text"]
}, Open  ]]
}
]
*)

(* End of internal cache information *)

